Conformal Bootstrap Deformations

We explore the space of extremal functionals in the conformal bootstrap. By recasting the bootstrap problem as a set of non-linear equations parameterized by the CFT data, we find an efficient algorithm for converging to the extremal solution corresponding to the boundary of allowed regions in the parameter space of CFTs. Furthermore, by deforming these solutions, we demonstrate that certain solutions corresponding to known theories are continuously connected. Employing these methods, we will explore the space of non-unitary CFTs in the context of modular as well as correlation function bootstrap. In two dimensions, we show that the extremal solution corresponding to the Ising model is connected to that of the Yang-Lee minimal model. By deforming this solution to three dimensions, we provide evidence that the CFT data obtained in this way is compatible with the $\epsilon$-expansion for a non-unitary theory.

==> arxiv version 1/ising_2d_deformation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    264022,       6231]
NotebookOptionsPosition[    255096,       6074]
NotebookOutlinePosition[    255523,       6091]
CellTagsIndexPosition[    255480,       6088]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Generate blocks (Set Directories here)", "Chapter",
 CellChangeTimes->{{3.8355452239333973`*^9, 3.8355452273735313`*^9}, {
  3.8447756438559217`*^9, 
  3.8447756545361757`*^9}},ExpressionUUID->"86c53a84-2d85-4e8e-a64f-\
9868ee0f66ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"prec", "=", 
   RowBox[{"vhprec", " ", "=", " ", "600"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nprec", "=", "2048"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"one", "=", 
   RowBox[{"1", "//", 
    RowBox[{
     RowBox[{"SetPrecision", "[", 
      RowBox[{"#", ",", "prec"}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho", " ", "=", " ", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{
     RowBox[{"3", "-", 
      RowBox[{"2", " ", 
       RowBox[{"Sqrt", "[", "2", "]"}]}]}], ",", " ", "prec"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "bldirectory", " ", "=", " ", "\"\</home/workdirectory/blocks2d/\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "scalarblock", "=", "\"\</home/scalar_blocks/build/scalar_blocks\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sdpdirectory", "=", "\"\</home/ising2ddata/\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "pvmcommand", "=", 
   "\"\<mpirun --allow-run-as-root -n 6 ~/MEGA/libraries/sdpb/build/pvm2sdp \
2048 \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "sdpbcommand", "=", 
   "\"\<mpirun --allow-run-as-root -n 6 \
~/MEGA/libraries/sdpb/build/sdpb\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "<<", "\"\</home/nima/MEGA/UChicagoWork/nl-bootstrap/check \
files/SDPB.m\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.835190661472351*^9, 3.835190664712569*^9}, {
  3.835369020128057*^9, 3.835369027118765*^9}, {3.835545355526866*^9, 
  3.835545366255756*^9}, {3.8359758176809597`*^9, 3.835975817927835*^9}, {
  3.835975852280512*^9, 3.835975854175626*^9}, {3.841154415780257*^9, 
  3.841154435468363*^9}, {3.841940525524293*^9, 3.841940526513072*^9}, {
  3.84471210193924*^9, 3.844712123842485*^9}, {3.844712222586166*^9, 
  3.844712253490368*^9}, {3.8447123916823177`*^9, 3.844712391947221*^9}, {
  3.8447124332186127`*^9, 3.844712464114387*^9}, {3.844863986439538*^9, 
  3.844864014607582*^9}},ExpressionUUID->"660896c5-60d0-4863-9a2c-\
6c99eea53cac"],

Cell[CellGroupData[{

Cell["Block Settings", "Section",
 CellChangeTimes->{{3.7523894787807198`*^9, 
  3.752389486343545*^9}},ExpressionUUID->"fdefb1f6-9cce-43dd-b7aa-\
c8b3d13de47a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "=", 
   RowBox[{"2", "+", 
    SuperscriptBox["10", 
     RowBox[{"-", "9"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"my\[CapitalDelta]12", " ", "=", " ", "0"}], ";", " ", 
  RowBox[{"my\[CapitalDelta]34", " ", "=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myNmax", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myKPO", " ", "=", " ", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"recursionOrder", " ", "=", " ", "40"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"spins", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"L", ",", 
     RowBox[{"{", 
      RowBox[{"L", ",", "0", ",", "14", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"derivs", " ", "=", " ", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"Np", ",", " ", "Nm"}], "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"Np", ",", " ", "Nm", ",", 
               RowBox[{"2", "myNmax"}], ",", "1"}], "}"}]}], "]"}], ",", " ", 
           
           RowBox[{"{", 
            RowBox[{"Nm", ",", " ", "0", ",", " ", 
             RowBox[{"2", "myNmax"}], ",", " ", "1"}], "}"}]}], "]"}], ",", 
         "1"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Plus", "@@", "#"}], "\[LessEqual]", 
         RowBox[{
          RowBox[{"2", " ", "myNmax"}], "-", "1"}]}], "&"}]}], "]"}], "//", 
     "Sort"}]}], ";"}]}], "\[IndentingNewLine]", 
 RowBox[{"oddD", "=", 
  RowBox[{"derivs", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_"}], "}"}], "/;", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"a", "+", "b"}], "]"}]}], "->", 
    "Nothing"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evenD", "=", 
   RowBox[{"derivs", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "b_"}], "}"}], "/;", 
      RowBox[{"OddQ", "[", 
       RowBox[{"a", "+", "b"}], "]"}]}], "->", "Nothing"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oddD", "=", 
   RowBox[{"oddD", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "8"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.75155502691175*^9, 3.751555027349782*^9}, {
   3.751555241101248*^9, 3.7515552511967793`*^9}, {3.7515552855618877`*^9, 
   3.7515552864097443`*^9}, {3.75155533091543*^9, 3.751555386125252*^9}, {
   3.751555449606429*^9, 3.751555486225357*^9}, {3.751555729127736*^9, 
   3.751555729312543*^9}, {3.751555813655588*^9, 3.75155584869948*^9}, {
   3.751555885314485*^9, 3.751555885402749*^9}, {3.752427441251101*^9, 
   3.752427447021696*^9}, {3.7524337411721897`*^9, 3.752433746120811*^9}, {
   3.752485869283271*^9, 3.752485871960475*^9}, {3.752492756724391*^9, 
   3.752492761016375*^9}, {3.7525141629944983`*^9, 3.752514181229013*^9}, {
   3.752519102742975*^9, 3.752519113746921*^9}, {3.752519321171533*^9, 
   3.75251933601307*^9}, {3.752570807190978*^9, 3.7525708075250673`*^9}, 
   3.7525959943574333`*^9, 3.752597393427712*^9, {3.7525984366391773`*^9, 
   3.752598437616517*^9}, 3.752599216412505*^9, {3.752600745391902*^9, 
   3.752600747088326*^9}, {3.7526044813187733`*^9, 3.752604489180327*^9}, 
   3.752605004718156*^9, {3.752671406770043*^9, 3.752671437723709*^9}, {
   3.752671513182809*^9, 3.752671539598794*^9}, 3.7526734805285473`*^9, 
   3.7526741401922283`*^9, 3.752674889692556*^9, {3.7526763107768993`*^9, 
   3.7526763113104773`*^9}, {3.752677745330566*^9, 3.752677745471428*^9}, {
   3.7526789923906527`*^9, 3.752678992790186*^9}, {3.752680920733481*^9, 
   3.7526809233148117`*^9}, 3.752681262314877*^9, 3.7526826749700336`*^9, 
   3.7526831220313883`*^9, {3.752683662373632*^9, 3.752683662498919*^9}, {
   3.75268424269518*^9, 3.752684242814745*^9}, {3.752685725007407*^9, 
   3.752685725469699*^9}, {3.752687225385232*^9, 3.752687229564727*^9}, 
   3.7526896951218557`*^9, 3.752690452235032*^9, 3.7526915409940853`*^9, 
   3.752692167664214*^9, {3.7526928052188387`*^9, 3.752692806421756*^9}, 
   3.752693294612843*^9, 3.752740960925332*^9, 3.752742703826963*^9, {
   3.752746175647541*^9, 3.75274617577702*^9}, {3.752748103038741*^9, 
   3.7527481043902607`*^9}, 3.7527506868437138`*^9, 3.752752798610372*^9, 
   3.752754170366349*^9, {3.752757631537539*^9, 3.752757631692196*^9}, {
   3.7527601527206697`*^9, 3.7527601545762577`*^9}, 3.7527610285305233`*^9, {
   3.752761780516361*^9, 3.752761782592012*^9}, {3.75276234223582*^9, 
   3.752762342918735*^9}, {3.752763967479444*^9, 3.752763968097003*^9}, {
   3.752764559638098*^9, 3.752764559802561*^9}, {3.752765611691518*^9, 
   3.752765611859021*^9}, {3.752766266481763*^9, 3.7527662694694223`*^9}, {
   3.752778929901881*^9, 3.752778932301951*^9}, {3.752827786706511*^9, 
   3.752827788227806*^9}, {3.752828055654681*^9, 3.752828059544249*^9}, 
   3.752828414926834*^9, {3.7528286788407917`*^9, 3.752828679431069*^9}, {
   3.7528299783461037`*^9, 3.752830001425055*^9}, {3.7528532170159807`*^9, 
   3.752853220405615*^9}, 3.752854777904982*^9, {3.752921183118417*^9, 
   3.7529211832854977`*^9}, {3.752927000386261*^9, 3.752927041053733*^9}, {
   3.75293036869482*^9, 3.752930369064357*^9}, {3.752944890985428*^9, 
   3.752944891276086*^9}, {3.752993548606245*^9, 3.7529935487864103`*^9}, {
   3.7529939448982162`*^9, 3.75299402531572*^9}, 3.752995210387433*^9, {
   3.752999413659972*^9, 3.752999414096794*^9}, {3.7529995023697357`*^9, 
   3.7529995250127163`*^9}, {3.7530000288202667`*^9, 3.753000029499805*^9}, {
   3.753000239148514*^9, 3.753000287174357*^9}, {3.753004989139493*^9, 
   3.753005003427271*^9}, {3.7530050621794157`*^9, 3.7530050629233093`*^9}, {
   3.753012716339018*^9, 3.7530127164044247`*^9}, {3.7530340527680063`*^9, 
   3.75303405287858*^9}, {3.753035543925585*^9, 3.7530355489740343`*^9}, {
   3.7530369191138372`*^9, 3.753036926654027*^9}, 3.753037375664814*^9, {
   3.7531266548799267`*^9, 3.7531266560448647`*^9}, {3.753170756171936*^9, 
   3.753170756339534*^9}, {3.753175724232894*^9, 3.753175731008223*^9}, {
   3.7532137487850027`*^9, 3.7532137631666603`*^9}, {3.7532569835774603`*^9, 
   3.753256988397315*^9}, {3.7532700307265787`*^9, 3.753270034231452*^9}, {
   3.753270402030386*^9, 3.753270447277306*^9}, {3.753271419298472*^9, 
   3.753271424824744*^9}, {3.753271481002227*^9, 3.753271486405827*^9}, 
   3.75327166593536*^9, {3.753274932402513*^9, 3.753274967210058*^9}, {
   3.7532750420476723`*^9, 3.7532750426618347`*^9}, {3.7534645154977493`*^9, 
   3.753464528202787*^9}, {3.753464655375416*^9, 3.7534646610332203`*^9}, {
   3.753464777180524*^9, 3.753464777370981*^9}, {3.753465262140641*^9, 
   3.753465294043847*^9}, {3.753465602286292*^9, 3.753465612039483*^9}, {
   3.7570302357807617`*^9, 3.75703024293036*^9}, {3.757034226291391*^9, 
   3.757034240955401*^9}, {3.757077760763466*^9, 3.757077760946207*^9}, 
   3.757155179697381*^9, {3.757163098018991*^9, 3.75716309806595*^9}, 
   3.757178584642921*^9, {3.7571786195323477`*^9, 3.757178619908351*^9}, {
   3.757203567364045*^9, 3.7572035714414663`*^9}, {3.7572501843519506`*^9, 
   3.7572501847911377`*^9}, {3.757349515355791*^9, 3.757349521952074*^9}, {
   3.757349601007979*^9, 3.7573496041500187`*^9}, {3.7573824424527597`*^9, 
   3.7573824634348507`*^9}, {3.758370689672801*^9, 3.7583706998151407`*^9}, {
   3.781899961156258*^9, 3.7818999764163523`*^9}, {3.781900092493547*^9, 
   3.781900092676886*^9}, {3.781955124544222*^9, 3.781955228522736*^9}, {
   3.781955259120143*^9, 3.7819553109640427`*^9}, {3.7819554095997877`*^9, 
   3.781955548234214*^9}, {3.781955682768846*^9, 3.781955745104216*^9}, {
   3.781955899708702*^9, 3.7819559177754498`*^9}, {3.78195597136471*^9, 
   3.7819559778009777`*^9}, {3.7819562324325247`*^9, 
   3.7819562329904337`*^9}, {3.781956361424798*^9, 3.781956364229404*^9}, {
   3.781956397697567*^9, 3.781956401785934*^9}, {3.781956456201582*^9, 
   3.781956456513191*^9}, {3.781956635573402*^9, 3.7819566503303957`*^9}, {
   3.781959131232584*^9, 3.781959138647983*^9}, 3.7819591973460484`*^9, {
   3.781959259059579*^9, 3.781959289218021*^9}, {3.78195945259663*^9, 
   3.781959462106349*^9}, {3.781959493154624*^9, 3.781959498878292*^9}, {
   3.781959577196206*^9, 3.781959579332499*^9}, {3.7819596439405317`*^9, 
   3.781959674924034*^9}, {3.781960044775652*^9, 3.781960044898494*^9}, {
   3.78196008100854*^9, 3.781960085169916*^9}, 3.781960117227016*^9, {
   3.781960602090489*^9, 3.7819606135453997`*^9}, {3.781963406745439*^9, 
   3.781963424187951*^9}, {3.7819634917840147`*^9, 3.781963494944027*^9}, {
   3.7819675509416637`*^9, 3.7819675527263203`*^9}, {3.834851814886005*^9, 
   3.834851853216473*^9}, {3.834851884537013*^9, 3.8348518847924767`*^9}, {
   3.834851930304653*^9, 3.834851938585182*^9}, 3.834852721991597*^9, {
   3.8348531273563757`*^9, 3.834853128357285*^9}, 3.8348545955640583`*^9, {
   3.83501900265769*^9, 3.835019021215023*^9}, {3.835190679944724*^9, 
   3.835190795852371*^9}, {3.835190848170456*^9, 3.835190850369795*^9}, {
   3.835191010962895*^9, 3.835191019371229*^9}, {3.835196903958108*^9, 
   3.835196907333269*^9}, {3.8352130824209557`*^9, 3.835213082459914*^9}, {
   3.835234081657403*^9, 3.835234086008165*^9}, {3.8352393221114902`*^9, 
   3.835239326126433*^9}, {3.8353625914653807`*^9, 3.8353626056725397`*^9}, 
   3.835363023339149*^9, 3.835363253524632*^9, {3.835368096368786*^9, 
   3.8353680964866753`*^9}, {3.835368199153367*^9, 3.835368205175321*^9}, {
   3.835368657112776*^9, 3.8353686584071617`*^9}, 3.835368901864345*^9, {
   3.835368967713026*^9, 3.8353689704236183`*^9}, {3.835369323642448*^9, 
   3.8353693253601227`*^9}, {3.835383854539515*^9, 3.835383854635445*^9}, {
   3.835545190663966*^9, 3.835545192766014*^9}, {3.835975667706369*^9, 
   3.835975667799748*^9}, {3.835975830577393*^9, 3.835975857320573*^9}, {
   3.841005352270706*^9, 3.841005352349555*^9}, {3.8410076548984013`*^9, 
   3.8410076723692913`*^9}, 3.8410196432571363`*^9, {3.8410564385315228`*^9, 
   3.841056441378809*^9}, {3.8410564977798557`*^9, 3.841056507450994*^9}, {
   3.8410566969887457`*^9, 3.841056700987739*^9}, 3.841057326734147*^9, {
   3.841058573018647*^9, 3.841058583864661*^9}, 3.8410586871405163`*^9, {
   3.841153648748459*^9, 3.8411536634911613`*^9}, 3.841154450542568*^9, {
   3.841155749010509*^9, 3.841155749072894*^9}, {3.841158040464254*^9, 
   3.8411580560156517`*^9}, {3.841409961817384*^9, 3.841409969545483*^9}, {
   3.8414101407800303`*^9, 3.8414101445937967`*^9}, {3.841424313334424*^9, 
   3.841424319620625*^9}, {3.841434268213695*^9, 3.841434270812703*^9}, {
   3.84143434534976*^9, 3.841434346325742*^9}, {3.8435615278833637`*^9, 
   3.84356152984068*^9}, 3.843648951474243*^9, 3.843662519168298*^9, {
   3.844712131714942*^9, 3.844712132034864*^9}, {3.844712175674917*^9, 
   3.844712181938916*^9}, {3.8447122198351*^9, 3.8447122213946953`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"fc5c27db-7587-4ebd-90e1-f5b95de11f23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.781956408004031*^9, 3.781956475059291*^9, {3.781956652963272*^9, 
   3.7819566701184797`*^9}, 3.781956990124385*^9, 3.781959146900002*^9, 
   3.7819591978472013`*^9, {3.781959274224001*^9, 3.7819592898903713`*^9}, 
   3.7819594682246304`*^9, 3.7819595321704483`*^9, 3.781959581032508*^9, {
   3.781959648214209*^9, 3.7819596763965178`*^9}, 3.781960049800982*^9, 
   3.7819601040054073`*^9, 3.7819615221179667`*^9, 3.781963428473406*^9, 
   3.781963495385293*^9, 3.7819675544744797`*^9, 3.834057216239348*^9, 
   3.834851952180965*^9, 3.834852722516377*^9, 3.8348545969654627`*^9, 
   3.8350190215010853`*^9, {3.83519075675027*^9, 3.835190796340988*^9}, {
   3.8351910127739697`*^9, 3.835191045124366*^9}, 3.835196909374134*^9, 
   3.8352129170752363`*^9, 3.835213086485733*^9, 3.835213117841928*^9, 
   3.835234089368559*^9, 3.8352393287836933`*^9, 3.8352824112375813`*^9, 
   3.83535344902324*^9, {3.83536259314919*^9, 3.8353626249226913`*^9}, 
   3.8353630236993628`*^9, 3.8353632576794777`*^9, 3.8353680997120323`*^9, 
   3.835368205444858*^9, 3.8353686592887583`*^9, 3.835368902311647*^9, 
   3.835368970909656*^9, 3.835369032229258*^9, 3.835369326035695*^9, 
   3.835383854868577*^9, 3.835384101163859*^9, 3.835447702701425*^9, 
   3.835447754398819*^9, 3.835545616208735*^9, 3.835975477095251*^9, 
   3.835975595550149*^9, 3.835975668210264*^9, 3.835975859083054*^9, 
   3.835975937901634*^9, 3.8359767774521914`*^9, 3.838380838309559*^9, 
   3.84097951572784*^9, 3.8410053535973587`*^9, {3.8410076736018467`*^9, 
   3.8410076868926497`*^9}, {3.841008647258754*^9, 3.8410086508181763`*^9}, {
   3.8410196438370256`*^9, 3.8410196692392673`*^9}, {3.841056444929776*^9, 
   3.841056455270743*^9}, 3.841056513158052*^9, 3.841056707023643*^9, 
   3.8410573288284063`*^9, {3.841058589260459*^9, 3.841058602649611*^9}, {
   3.8410586435191717`*^9, 3.841058656118319*^9}, {3.8410586892481403`*^9, 
   3.841058695144014*^9}, 3.8410587975988617`*^9, 3.841059399412982*^9, 
   3.84115366580691*^9, 3.8411544596331244`*^9, 3.841155751708288*^9, {
   3.841158056612701*^9, 3.841158059725713*^9}, 3.841238517580999*^9, {
   3.841409981566185*^9, 3.841409986370112*^9}, {3.8414100323866787`*^9, 
   3.841410043831118*^9}, 3.841410153015462*^9, 3.841424321565839*^9, 
   3.841433715595126*^9, {3.841434271099821*^9, 3.8414342931583643`*^9}, 
   3.841434346808103*^9, 3.84149347823201*^9, 3.841496270452546*^9, 
   3.842008060638064*^9, 3.843561241087865*^9, 3.8435616206977453`*^9, 
   3.843648979814424*^9, 3.843662523550408*^9, 3.843665080702632*^9, 
   3.843693810555409*^9, 3.843737475937932*^9, 3.84471223495615*^9, 
   3.844775719671422*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"47cfc725-1c65-4fec-baa7-e794ad82e55a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dersij2", "=", 
   TemplateBox[{
     RowBox[{
       RowBox[{"Binomial", "[", 
         RowBox[{"i", ",", 
           RowBox[{"K", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"FactorialPower", "[", 
         RowBox[{"\[CapitalDelta]\[Phi]", ",", 
           RowBox[{"K", "[", "1", "]"}]}], "]"}], " ", 
       TemplateBox[{
         RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "-", 
              RowBox[{"K", "[", "1", "]"}], "-", 
              RowBox[{"K", "[", "2", "]"}], "-", 
              RowBox[{"K", "[", "3", "]"}]}]], " ", 
           SuperscriptBox["2", 
            RowBox[{
              RowBox[{
                RowBox[{"-", "2"}], " ", "\[CapitalDelta]\[Phi]", " ", "0"}], 
              "+", 
              RowBox[{"K", "[", "1", "]"}], "+", 
              RowBox[{"K", "[", "2", "]"}], "+", 
              RowBox[{"K", "[", "3", "]"}]}]], " ", 
           RowBox[{"(", 
             RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                RowBox[{"1", "+", "i", "+", "j"}]], "+", "1"}], ")"}], " ", 
           RowBox[{"zzbDeriv", "[", 
             RowBox[{
               RowBox[{"i", "-", 
                 RowBox[{"K", "[", "1", "]"}]}], ",", 
               RowBox[{"j", "-", 
                 RowBox[{"K", "[", "2", "]"}], "-", 
                 RowBox[{"K", "[", "3", "]"}]}]}], "]"}], " ", 
           RowBox[{"FactorialPower", "[", 
             RowBox[{
               RowBox[{"\[CapitalDelta]\[Phi]", "-", 
                 RowBox[{"K", "[", "1", "]"}]}], ",", 
               RowBox[{"K", "[", "3", "]"}]}], "]"}], " ", 
           RowBox[{"FactorialPower", "[", 
             RowBox[{
               RowBox[{"K", "[", "1", "]"}], ",", 
               RowBox[{"K", "[", "2", "]"}]}], "]"}], " ", 
           RowBox[{"Multinomial", "[", 
             RowBox[{
               RowBox[{"K", "[", "2", "]"}], ",", 
               RowBox[{"j", "-", 
                 RowBox[{"K", "[", "2", "]"}], "-", 
                 RowBox[{"K", "[", "3", "]"}]}], ",", 
               RowBox[{"K", "[", "3", "]"}]}], "]"}]}], 
         RowBox[{"K", "[", "2", "]"}], "0", "j", 
         RowBox[{"K", "[", "3", "]"}], "0", "j"}, "InactiveSum", 
        DisplayFunction -> (RowBox[{
           UnderoverscriptBox[
            StyleBox["\[Sum]", "Inactive"], 
            RowBox[{#2, "=", #3}], #4], 
           RowBox[{
             UnderoverscriptBox[
              StyleBox["\[Sum]", "Inactive"], 
              RowBox[{#5, "=", #6}], #7], #}]}]& ), 
        InterpretationFunction -> (RowBox[{
           RowBox[{"Inactive", "[", "Sum", "]"}], "[", 
           RowBox[{#, ",", 
             RowBox[{"{", 
               RowBox[{#2, ",", #3, ",", #4}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#5, ",", #6, ",", #7}], "}"}]}], "]"}]& )]}], 
     RowBox[{"K", "[", "1", "]"}], "0", "i"},
    "InactiveSum",
    DisplayFunction->(RowBox[{
       UnderoverscriptBox[
        StyleBox["\[Sum]", "Inactive"], 
        RowBox[{#2, "=", #3}], #4], #}]& ),
    InterpretationFunction->(RowBox[{
       RowBox[{"Inactive", "[", "Sum", "]"}], "[", 
       RowBox[{#, ",", 
         RowBox[{"{", 
           RowBox[{#2, ",", #3, ",", #4}], "}"}]}], "]"}]& )]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zzbDerivTablePath2", "[", 
   RowBox[{
   "tableDir_", ",", "d_", ",", "delta12_", ",", "delta34_", ",", "L_", ",", 
    "nmax_", ",", "keptPoleOrder_", ",", "order_"}], "]"}], ":=", 
  RowBox[{"tableDir", "<>", "\"\</zzbDerivTable-d\>\"", "<>", 
   RowBox[{"ToString", "[", 
    RowBox[{"d", "//", 
     RowBox[{
      RowBox[{"SetPrecision", "[", 
       RowBox[{"#", ",", "10"}], "]"}], "&"}]}], "]"}], "<>", 
   "\"\<-delta12-\>\"", "<>", 
   RowBox[{"ToString", "[", "delta12", "]"}], "<>", "\"\<-delta34-\>\"", "<>", 
   RowBox[{"ToString", "[", "delta34", "]"}], "<>", "\"\<-L\>\"", "<>", 
   RowBox[{"ToString", "[", "L", "]"}], "<>", "\"\<-nmax\>\"", "<>", 
   RowBox[{"ToString", "[", "nmax", "]"}], "<>", "\"\<-keptPoleOrder\>\"", "<>", 
   RowBox[{"ToString", "[", "keptPoleOrder", "]"}], "<>", "\"\<-order\>\"", "<>", 
   RowBox[{"ToString", "[", "order", "]"}], "<>", 
   "\"\<.m\>\""}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"isingfile2", "[", 
    RowBox[{"d_", ",", "L_", ",", " ", "KPO_"}], "]"}], " ", ":=", " ", 
   RowBox[{"zzbDerivTablePath2", "[", 
    RowBox[{"bldirectory", ",", " ", "d", ",", 
     RowBox[{"SetPrecision", "[", 
      RowBox[{"my\[CapitalDelta]12", ",", "prec"}], "]"}], ",", 
     RowBox[{"SetPrecision", "[", 
      RowBox[{"my\[CapitalDelta]34", ",", "prec"}], "]"}], ",", " ", "L", ",",
      " ", "myNmax", ",", " ", "KPO", ",", " ", "recursionOrder"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"polys1", "[", "d_", "]"}], ":=", 
   RowBox[{
    RowBox[{"polys1", "[", "d", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"(", 
           RowBox[{"And", "@@", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"FileExistsQ", "[", 
               RowBox[{"isingfile2", "[", 
                RowBox[{"d", ",", "L", ",", "myKPO"}], "]"}], "]"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"L", ",", " ", "spins"}], "}"}]}], "]"}]}], ")"}]}], 
         ",", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<making files\>\"", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Run", "[", 
           RowBox[{"scalarblock", "<>", "\"\< --output-poles --dim \>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"d", "//", 
              RowBox[{
               RowBox[{"SetPrecision", "[", 
                RowBox[{"#", ",", "10"}], "]"}], "&"}]}], "]"}], "<>", 
            "\"\< --order \>\"", "<>", 
            RowBox[{"ToString", "[", "recursionOrder", "]"}], "<>", 
            "\"\< --max-derivs \>\"", "<>", 
            RowBox[{"ToString", "[", "myNmax", "]"}], "<>", 
            "\"\< --spin-ranges \>\"", "<>", 
            RowBox[{"StringReplace", "[", 
             RowBox[{
              RowBox[{"StringTake", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "spins", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", 
                  RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"\"\< \>\"", "\[Rule]", "\"\<\>\""}]}], "]"}], "<>", 
            "\"\< --poles  \>\"", "<>", 
            RowBox[{"ToString", "[", "myKPO", "]"}], "<>", 
            "\"\< --delta-12  \>\"", "<>", 
            RowBox[{"ToString", "[", "my\[CapitalDelta]12", "]"}], "<>", 
            "\"\< --delta-34  \>\"", "<>", 
            RowBox[{"ToString", "[", "my\[CapitalDelta]34", "]"}], "<>", 
            "\"\< --precision  \>\"", "<>", 
            RowBox[{"ToString", "[", "nprec", "]"}], "<>", 
            "\"\<  --num-threads 6 -o \>\"", "<>", "bldirectory"}], "]"}]}]}],
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Import", "[", 
             RowBox[{"isingfile2", "[", 
              RowBox[{"d", ",", "L", ",", "myKPO"}], "]"}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"L", ",", " ", "spins"}], "}"}]}], "]"}], "//", 
          "Expand"}], ")"}], "//", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{"#", ",", 
           SuperscriptBox["10", 
            RowBox[{"-", "100"}]]}], "]"}], "&"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"poles", "[", 
   RowBox[{"d_", ",", "L_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "sh", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sh", "=", 
      RowBox[{"(", 
       RowBox[{"shiftedPoles", "/.", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"polys1", "[", "d", "]"}], "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"spins", ",", "L"}], "]"}], "//", "First"}], "//", 
             "First"}], "\[RightDoubleBracket]"}], "//", "Last"}], "//", 
          "Rationalize"}], ")"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "sh", "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "@", "sh"}], "==", "2"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"sh", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"sh", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"sh", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"sh", "//", "Flatten"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qpoles", "[", 
   RowBox[{"d_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"pl", "=", 
      RowBox[{"poles", "[", 
       RowBox[{"d", ",", "s"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "-", 
         RowBox[{"(", "pl", ")"}]}], "/.", 
        RowBox[{"List", "->", "Times"}]}], ")"}], 
      RowBox[{"-", "1"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "rho"}], ")"}], 
      RowBox[{"x", "+", "s", "+", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}]}]]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bpoly", "[", 
   RowBox[{"d_", ",", "ii_", ",", "jj_", ",", "z_", ",", "L_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"EvenQ", "[", 
           RowBox[{"ii", "+", "jj", "+", "1"}], "]"}], ",", 
          RowBox[{"(", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"dersij2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"i", "\[Rule]", "ii"}], ",", 
                   RowBox[{"j", "\[Rule]", "jj"}]}], "}"}]}], "//", 
                "Activate"}], ")"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"zzbDeriv", "[", 
                  RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
                 RowBox[{"a", "<", "b"}]}], "->", 
                RowBox[{"zzbDeriv", "[", 
                 RowBox[{"b", ",", "a"}], "]"}]}], "}"}]}], "/.", 
             RowBox[{
              RowBox[{"polys1", "[", "d", "]"}], "\[LeftDoubleBracket]", 
              RowBox[{
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{"spins", ",", "L"}], "]"}], "//", "First"}], "//", 
               "First"}], "\[RightDoubleBracket]"}]}], ")"}], ")"}], ",", 
          "0"}], "]"}]}], " ", "//", "Expand"}], "//", "Quiet"}], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "300"}]]}], "]"}], "/.", 
   RowBox[{"x", "->", "z", " "}]}]}]}], "Input",
 CellChangeTimes->{{3.8414333036898003`*^9, 3.841433436890427*^9}, {
  3.841433475082685*^9, 3.841433476434469*^9}, {3.841433541827129*^9, 
  3.841433601917219*^9}, {3.84143363413941*^9, 3.8414336736198997`*^9}, {
  3.8414338094533367`*^9, 3.841433833541328*^9}, {3.841434206148513*^9, 
  3.841434222653154*^9}, {3.8447121424517317`*^9, 3.844712171732098*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"ad1c4630-0225-45c8-a24e-e4d6d5d0ff2d"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SDPB", "Chapter",
 CellChangeTimes->{{3.835197696838668*^9, 
  3.835197697326989*^9}},ExpressionUUID->"86ef4600-8a81-4f1f-8ede-\
fe02f7011dab"],

Cell[CellGroupData[{

Cell["bisection", "Section",
 CellChangeTimes->{{3.835269151837112*^9, 
  3.835269153509177*^9}},ExpressionUUID->"f03a0041-9f93-4977-ae34-\
e602207ec76c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"\[CapitalDelta]\[Phi]", ",", "\[CapitalDelta]Gap", ",", "vac"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"runsingle", "[", 
     RowBox[{"d1_", ",", "d2_", ",", "dim_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "myy", ",", "\[CapitalDelta]\[Phi]1", ",", "\[CapitalDelta]Gap", ",", 
        "pols", ",", "pols2", ",", "norm", ",", "obj", ",", "identity", ",", 
        "sdpFile", ",", "sdpFolder", ",", "outFile", ",", "vac", ",", 
        "fullResult", ",", "terminateReason"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalDelta]\[Phi]1", "=", 
        RowBox[{"d1", "//", 
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{"#", ",", "prec"}], "]"}], "&"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[CapitalDelta]Gap", "=", 
        RowBox[{"d2", "//", 
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{"#", ",", "prec"}], "]"}], "&"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"vac", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"1", "-", "i", "-", "j"}]], " ", 
                SuperscriptBox["2", 
                 RowBox[{"i", "+", "j"}]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{"1", "+", "i", "+", "j"}]]}], ")"}], " ", 
                RowBox[{"FactorialPower", "[", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", "i"}], "]"}], " ", 
                RowBox[{"FactorialPower", "[", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", "j"}], "]"}]}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "->", 
                  RowBox[{"vindex", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                 RowBox[{"j", "->", 
                  RowBox[{"vindex", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], " ", ",", 
              RowBox[{"{", 
               RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}]}], "/.", 
           RowBox[{
           "\[CapitalDelta]\[Phi]", "->", "\[CapitalDelta]\[Phi]1"}]}], "//", 
          "FunctionExpand"}], "//", "Expand"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"pols", "=", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"PositiveMatrixWithPrefactor", "[", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"DampedRational", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", "}"}], ",", "rho", ",", "x"}], "]"}], "*)"}], 
           RowBox[{
            RowBox[{
             RowBox[{"DampedRational", "[", 
              RowBox[{"1", ",", 
               RowBox[{"poles", "[", 
                RowBox[{"dim", ",", "Li"}], "]"}], ",", "rho", ",", "x"}], 
              "]"}], 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"Li", "\[Equal]", "0"}], ",", "1", ",", "x"}], "]"}]}],
             ",", "\[IndentingNewLine]", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Chop", "[", 
                 RowBox[{"(*", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"Li", "\[Equal]", "0"}], ",", "1", ",", 
                    FractionBox["1", "x"]}], "]"}], "*)"}], 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Li", "\[Equal]", "0"}], ",", "1", ",", 
                    FractionBox["1", "x"]}], "]"}], 
                    RowBox[{"bpoly", "[", 
                    RowBox[{"dim", ",", 
                    RowBox[{"vindex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"vindex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "Li"}], 
                    "]"}]}], "/.", 
                    RowBox[{
                    "\[CapitalDelta]\[Phi]", "->", 
                    "\[CapitalDelta]\[Phi]1"}]}], "/.", 
                    RowBox[{"x", "->", 
                    RowBox[{"x", "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Li", "==", "0"}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}], "+", 
                    "\[CapitalDelta]Gap"}], ",", "0"}], "]"}]}]}]}], "//", 
                   "Expand"}], ",", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "300"}]]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}], 
              "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", "}"}]}], 
           "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"Li", ",", "spins"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"identity", "=", 
        RowBox[{"PositiveMatrixWithPrefactor", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"DampedRational", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", "}"}], ",", "rho", ",", "x"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
           "{", "\[IndentingNewLine]", "vac", "\[IndentingNewLine]", "}"}], 
           "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"obj", "=", 
        RowBox[{"0", "vac"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"norm", "=", "vac"}], ";", "\[IndentingNewLine]", 
       RowBox[{"pols2", "=", "pols"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sdpFile", " ", "=", " ", 
        RowBox[{"sdpdirectory", "<>", "\"\<isingbs.xml\>\""}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sdpFolder", " ", "=", " ", 
        RowBox[{"sdpdirectory", "<>", "\"\<isingbs\>\""}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"outFile", " ", "=", " ", 
        RowBox[{"sdpFolder", "<>", "\"\<_out/out.txt\>\""}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Close", "[", "sdpFile", "]"}], "//", "Quiet"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"WriteBootstrapSDP", "[", 
        RowBox[{"sdpFile", ",", 
         RowBox[{"SDP", "[", 
          RowBox[{"obj", ",", "norm", ",", "pols2"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Run", "[", 
        RowBox[{
        "pvmcommand", "<>", "sdpFile", "<>", "\"\< \>\"", "<>", "sdpFolder"}],
         "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Run", "[", 
        RowBox[{
         RowBox[{
         "sdpbcommand", "<>", "\"\< --precision=2048 --procsPerNode=2\>\""}], 
         ",", "\"\<-s\>\"", ",", "sdpFolder", ",", 
         "\"\< --findDualFeasible --findPrimalFeasible \
--stepLengthReduction=0.7  --dualityGapThreshold=1e-30 \
--primalErrorThreshold=1e-30 --dualErrorThreshold=1e-30 --maxIterations=300   \
--initialMatrixScalePrimal=1e30 --initialMatrixScaleDual=1e30 \
--feasibleCenteringParameter=0.1 --infeasibleCenteringParameter=0.3 \
--maxComplementarity=1e100\>\""}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"fullResult", " ", "=", " ", 
        RowBox[{"Import", "[", 
         RowBox[{"outFile", ",", " ", "\"\<String\>\""}], "]"}]}], ";", 
       "\[IndentingNewLine]", " ", 
       RowBox[{"terminateReason", " ", "=", " ", 
        RowBox[{
         RowBox[{"StringCases", "[", 
          RowBox[{"fullResult", ",", 
           RowBox[{
            RowBox[{"\"\<terminateReason = \\\"\>\"", "~~", 
             RowBox[{"Shortest", "[", "a__", "]"}], "~~", 
             "\"\<\\\";\\n\>\""}], " ", ":>", " ", "a"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "    ", 
       RowBox[{"Switch", "[", "\n", "        ", 
        RowBox[{
        "terminateReason", ",", "\n", "        ", 
         "\"\<found primal feasible solution\>\"", ",", " ", "True", ",", 
         "\n", "        ", "\"\<found dual feasible solution\>\"", ",", " ", 
         "False", ",", "\n", "        ", "_", ",", " ", 
         RowBox[{"Throw", "[", "terminateReason", "]"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"msg", "=", "\"\<\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"binarySearch", "[", 
      RowBox[{
      "f_", ",", " ", "true_", ",", " ", "false_", ",", " ", "thresh_", ",", 
       "prev_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Module", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"test", " ", "=", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"true", " ", "+", " ", "false"}], ")"}], "/", "2"}]}], 
         ",", "rest"}], "}"}], ",", "\n", "    ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"true", " ", "-", " ", "false"}], "]"}], " ", "<", " ", 
           "thresh"}], "\[And]", 
          RowBox[{"!", "prev"}]}], ",", "\n", "       ", "false", ",", "\n", 
         "       ", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"WriteString", "[", 
            RowBox[{
            "\"\<stdout\>\"", ",", " ", "\"\<> trying: \>\"", ",", " ", 
             "test", ",", " ", "\"\<\\n\>\""}], "]"}], ";"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"msg", "=", 
           RowBox[{"\"\< trying: \>\"", "<>", " ", 
            RowBox[{"ToString", "[", "test", "]"}]}]}], ";", "\n", "       ", 
          
          RowBox[{"rest", "=", 
           RowBox[{"f", "[", "test", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{"rest", ",", "\n", "          ", 
            RowBox[{"binarySearch", "[", 
             RowBox[{
             "f", ",", " ", "test", ",", " ", "false", ",", " ", "thresh", 
              ",", "rest"}], "]"}], ",", "\n", "          ", 
            RowBox[{"binarySearch", "[", 
             RowBox[{
             "f", ",", " ", "true", ",", " ", "test", ",", "  ", "thresh", 
              ",", "rest"}], "]"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.835197706950918*^9, 3.835197729311701*^9}, {
   3.835197762191393*^9, 3.8351977857889347`*^9}, {3.835197865911674*^9, 
   3.835197909912662*^9}, 3.835198161249475*^9, {3.835198210099163*^9, 
   3.83519821102621*^9}, {3.835198334800602*^9, 3.835198342163144*^9}, 
   3.835198587798058*^9, {3.835198747057727*^9, 3.83519874803722*^9}, {
   3.835198782653624*^9, 3.835198783571395*^9}, {3.83519882539664*^9, 
   3.83519883150797*^9}, {3.835198918534923*^9, 3.8351989207631187`*^9}, {
   3.8351991065257998`*^9, 3.835199127884267*^9}, {3.8351992112611*^9, 
   3.8351992302064047`*^9}, {3.835199270583642*^9, 3.835199270854371*^9}, {
   3.835199303310083*^9, 3.835199303565897*^9}, {3.835199340263008*^9, 
   3.835199344862299*^9}, 3.835199382910747*^9, {3.835199425160116*^9, 
   3.835199425847197*^9}, {3.8351994613601227`*^9, 3.8351995071211977`*^9}, 
   3.8351995454556093`*^9, {3.835199766632658*^9, 3.835199788616496*^9}, {
   3.835199831224904*^9, 3.835200055578312*^9}, {3.8352002736822643`*^9, 
   3.8352002875299463`*^9}, {3.835200321362298*^9, 3.8352004180172462`*^9}, {
   3.8352006162060223`*^9, 3.835200659885919*^9}, {3.835200695971171*^9, 
   3.83520071617857*^9}, 3.835200754123328*^9, {3.835200802118083*^9, 
   3.835200938924966*^9}, {3.8352009781106977`*^9, 3.8352009784355927`*^9}, {
   3.835201083287924*^9, 3.835201100996464*^9}, {3.835201220931252*^9, 
   3.835201242597337*^9}, {3.835201342151807*^9, 3.8352014687055073`*^9}, {
   3.8352016132910748`*^9, 3.8352016951698523`*^9}, {3.835201868631239*^9, 
   3.835201872034589*^9}, 3.8352019649828033`*^9, {3.8352019995491867`*^9, 
   3.835201999789029*^9}, {3.835204197367752*^9, 3.835204204765291*^9}, 
   3.8352047952980537`*^9, {3.835213008701429*^9, 3.835213025309577*^9}, {
   3.83521324766256*^9, 3.8352132974809628`*^9}, {3.8352133857924023`*^9, 
   3.8352133861048*^9}, {3.835213423506372*^9, 3.835213431994607*^9}, {
   3.835213512594582*^9, 3.835213543027376*^9}, 3.8352341201299963`*^9, {
   3.835239428058201*^9, 3.835239431794094*^9}, {3.835239492371361*^9, 
   3.835239519168621*^9}, {3.8352693294977827`*^9, 3.835269330953787*^9}, 
   3.8352693692235327`*^9, 3.835363164655444*^9, {3.8353632732463837`*^9, 
   3.835363278844633*^9}, {3.8353683911228237`*^9, 3.835368393545211*^9}, 
   3.835368925245242*^9, {3.835384299672844*^9, 3.8353843006563473`*^9}, {
   3.835384365730022*^9, 3.835384375368361*^9}, {3.835384820429998*^9, 
   3.835384822732211*^9}, {3.83538492419704*^9, 3.8353849251089582`*^9}, 
   3.835384962940653*^9, 3.835385038165737*^9, {3.835401230237318*^9, 
   3.8354012375639677`*^9}, {3.8354013842938766`*^9, 3.8354013920463*^9}, {
   3.835401974584601*^9, 3.835401978032529*^9}, {3.835402424019287*^9, 
   3.835402424698542*^9}, {3.8355452497365837`*^9, 3.835545259512598*^9}, {
   3.8355452970590143`*^9, 3.835545383529768*^9}, {3.83554542200033*^9, 
   3.835545449371003*^9}, {3.835545665468588*^9, 3.835545682651908*^9}, {
   3.835545719625928*^9, 3.835545722475713*^9}, {3.835545820243672*^9, 
   3.8355458226760197`*^9}, {3.835545854141076*^9, 3.835545878732869*^9}, {
   3.835545998514731*^9, 3.835546000509098*^9}, {3.835546034533236*^9, 
   3.8355460726937723`*^9}, {3.8355461503395643`*^9, 3.835546161341394*^9}, {
   3.8355462195584917`*^9, 3.835546250396296*^9}, {3.8355463444945602`*^9, 
   3.835546344854349*^9}, {3.835975976603757*^9, 3.835975982796739*^9}, {
   3.835976063978972*^9, 3.835976091284563*^9}, {3.83600206751849*^9, 
   3.8360020684380836`*^9}, {3.836002750193913*^9, 3.836002751665176*^9}, {
   3.8360099808033237`*^9, 3.83600998164406*^9}, {3.84098282226497*^9, 
   3.840982850198543*^9}, {3.840983356587929*^9, 3.840983364690793*^9}, {
   3.840983399897579*^9, 3.8409834300518637`*^9}, {3.840983638340228*^9, 
   3.840983648619671*^9}, {3.840983686938015*^9, 3.840983721364892*^9}, 
   3.840983777991988*^9, 3.8409839208499928`*^9, {3.840983958547929*^9, 
   3.840983967996204*^9}, {3.8409839996025047`*^9, 3.840984002082576*^9}, {
   3.840985585647057*^9, 3.840985589678899*^9}, {3.840985919727984*^9, 
   3.840985923132895*^9}, 3.8409865506159267`*^9, {3.8410006226147137`*^9, 
   3.841000623334425*^9}, {3.84100536897677*^9, 3.84100536959269*^9}, {
   3.841007718212051*^9, 3.84100772013859*^9}, {3.841019680346817*^9, 
   3.841019682075962*^9}, {3.841056851198113*^9, 3.841056851998616*^9}, {
   3.8410573384299498`*^9, 3.841057339094544*^9}, 3.841058789924027*^9, {
   3.841058823476013*^9, 3.8410588248041973`*^9}, {3.841058880829171*^9, 
   3.841058887812894*^9}, {3.841058932597177*^9, 3.841058942182432*^9}, {
   3.841059008836607*^9, 3.841059014732554*^9}, {3.841059052341647*^9, 
   3.841059055525584*^9}, {3.8410593932459993`*^9, 3.841059394725912*^9}, {
   3.841153732495439*^9, 3.841153734896199*^9}, {3.841154466594582*^9, 
   3.841154473177483*^9}, {3.841154523929894*^9, 3.8411545250414867`*^9}, {
   3.841155387065164*^9, 3.841155393507801*^9}, {3.841155758458495*^9, 
   3.8411557615228*^9}, {3.841158068992777*^9, 3.84115807133957*^9}, {
   3.841251609295657*^9, 3.841251610237225*^9}, {3.841410178725425*^9, 
   3.841410181668751*^9}, {3.841410417334568*^9, 3.841410423302019*^9}, {
   3.841411339415374*^9, 3.841411344583474*^9}, {3.841411474272293*^9, 
   3.84141147683106*^9}, {3.841411948703414*^9, 3.841411964375967*^9}, {
   3.8414344044341908`*^9, 3.841434446537837*^9}, {3.8414344978014507`*^9, 
   3.841434499841587*^9}, {3.8414413616430817`*^9, 3.841441363077038*^9}, {
   3.8447122465906076`*^9, 3.844712388132472*^9}, {3.844712419989699*^9, 
   3.844712505613413*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"96518c94-9188-4050-9724-98240861b3b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"initdf", "=", 
     RowBox[{"145", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "@", 
    RowBox[{"Dynamic", "@", "msg"}]}], "\[IndentingNewLine]", 
   RowBox[{"tmpgap", "=", 
    RowBox[{"binarySearch", "[", "\n", "             ", 
     RowBox[{
      RowBox[{
       RowBox[{"runsingle", "[", 
        RowBox[{"initdf", ",", " ", "#", ",", 
         RowBox[{"2", "+", 
          SuperscriptBox["10", 
           RowBox[{"-", "9"}]]}]}], "]"}], " ", "&"}], ",", " ", "\n", 
      "           ", 
      RowBox[{"1", "//", 
       RowBox[{
        RowBox[{"SetPrecision", "[", 
         RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], ",", "\n", "         ", 
      RowBox[{"1.2", "//", 
       RowBox[{
        RowBox[{"SetPrecision", "[", 
         RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], ",", "\n", 
      "             ", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]], ",", "False"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.844771256738572*^9, 3.844771258438162*^9}, {
  3.844771323775261*^9, 3.844771353913232*^9}, {3.844773283923595*^9, 
  3.844773290801929*^9}},ExpressionUUID->"15c078d5-c7cc-45aa-9112-\
442e298216c9"],

Cell[BoxData[
 DynamicBox[ToBoxes[$CellContext`msg, StandardForm],
  ImageSizeCache->{849.0234375, {2., 5.}}]], "Print",
 CellChangeTimes->{{3.844771341835353*^9, 3.8447713583353043`*^9}},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"0e6e1967-4730-4d8b-b3d1-a62a5664db18"],

Cell[BoxData["1.\
079980468749999982240768414687437370957923121750354766845703125`200."], \
"Output",
 CellChangeTimes->{3.8447713418745193`*^9, 3.844771505518222*^9},
 CellLabel->
  "Out[340]=",ExpressionUUID->"a2b9f69b-249f-4a5f-bf27-f6e9f942693a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Optimization", "Section",
 CellChangeTimes->{{3.835269160405147*^9, 
  3.835269162757326*^9}},ExpressionUUID->"65243969-ec82-4772-8ef5-\
e98f76824f30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"optsdp", "[", 
   RowBox[{"d1_", ",", 
    RowBox[{"d2_", "?", "NumericQ"}], ",", "dim_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"myy", ",", 
      RowBox[{"\[CapitalDelta]Gap", "=", 
       RowBox[{"d2", "//", 
        RowBox[{
         RowBox[{"SetPrecision", "[", 
          RowBox[{"#", ",", "prec"}], "]"}], "&"}]}]}], ",", "pols", ",", 
      "pols2", ",", "norm", ",", "obj", ",", "identity", ",", "sdpFile", ",", 
      "sdpFolder", ",", "outFile", ",", "vac"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"vac", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{"1", "-", "i", "-", "j"}]], " ", 
               SuperscriptBox["2", 
                RowBox[{"i", "+", "j"}]], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], 
                  RowBox[{"1", "+", "i", "+", "j"}]]}], ")"}], " ", 
               RowBox[{"FactorialPower", "[", 
                RowBox[{"\[CapitalDelta]\[Phi]", ",", "i"}], "]"}], " ", 
               RowBox[{"FactorialPower", "[", 
                RowBox[{"\[CapitalDelta]\[Phi]", ",", "j"}], "]"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"i", "->", 
                 RowBox[{"vindex", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{"j", "->", 
                 RowBox[{"vindex", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], " ", ",", 
             RowBox[{"{", 
              RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}]}], "/.", 
          RowBox[{"\[CapitalDelta]\[Phi]", "->", "d1"}]}], "//", 
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], "//", 
        "FunctionExpand"}], "//", "Expand"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"pols", "=", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"PositiveMatrixWithPrefactor", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"DampedRational", "[", 
            RowBox[{"1", ",", 
             RowBox[{"poles", "[", 
              RowBox[{"dim", ",", "Li"}], "]"}], ",", "rho", ",", "x"}], 
            "]"}], 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"Li", "\[Equal]", "0"}], ",", "1", ",", "x"}], "]"}]}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Chop", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Li", "\[Equal]", "0"}], ",", "1", ",", 
                    FractionBox["1", "x"]}], "]"}], 
                    RowBox[{"bpoly", "[", 
                    RowBox[{"dim", ",", 
                    RowBox[{"vindex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"vindex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "Li"}], 
                    "]"}]}], "/.", 
                    RowBox[{"\[CapitalDelta]\[Phi]", "->", "d1"}]}], "/.", 
                   RowBox[{"x", "->", 
                    RowBox[{"x", "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Li", "==", "0"}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}], "+", 
                    "\[CapitalDelta]Gap"}], ",", "0"}], "]"}]}]}]}], "//", 
                  RowBox[{
                   RowBox[{"SetPrecision", "[", 
                    RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], "//", 
                 "Expand"}], ",", 
                SuperscriptBox["10", 
                 RowBox[{"-", "300"}]]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}], 
            "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", "}"}]}], 
         "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Li", ",", "spins"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"norm", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"i", "-", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"oddD", "//", "Length"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"obj", "=", "vac"}], ";", "\[IndentingNewLine]", 
     RowBox[{"norm", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"obj", "//", "Length"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"pols2", "=", "pols"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sdpFile", " ", "=", " ", 
      RowBox[{"sdpdirectory", "<>", "\"\<isingopt.xml\>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sdpFolder", " ", "=", " ", 
      RowBox[{"sdpdirectory", "<>", "\"\<isingopt\>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"outFile", " ", "=", " ", 
      RowBox[{"sdpFolder", "<>", "\"\<_out/out.txt\>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Close", "[", "sdpFile", "]"}], "//", "Quiet"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"WriteBootstrapSDP", "[", 
      RowBox[{"sdpFile", ",", 
       RowBox[{"SDP", "[", 
        RowBox[{"obj", ",", "norm", ",", "pols2"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Run", "[", 
      RowBox[{
      "pvmcommand", "<>", "sdpFile", "<>", "\"\< \>\"", "<>", "sdpFolder"}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Run", "[", 
      RowBox[{
       RowBox[{
       "\"\<kitty --hold \>\"", "<>", " ", "sdpbcommand", "<>", 
        "\"\< --precision=2048 --procsPerNode=6\>\""}], ",", "\"\<-s\>\"", 
       ",", "sdpFolder", ",", 
       "\"\<  --stepLengthReduction=0.7  --dualityGapThreshold=1e-30 \
--primalErrorThreshold=1e-30 --dualErrorThreshold=1e-30 --maxIterations=300   \
--initialMatrixScalePrimal=1e30 --initialMatrixScaleDual=1e30 \
--feasibleCenteringParameter=0.1 --infeasibleCenteringParameter=0.3 \
--maxComplementarity=1e100 --noFinalCheckpoint\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", " ", 
     RowBox[{"myy", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Import", "[", 
          RowBox[{
           RowBox[{"sdpFolder", "<>", "\"\<_out/y.txt\>\""}], ",", 
           "\"\<Data\>\""}], "]"}], "//", "ToExpression"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a_", "+", 
          RowBox[{"b_", " ", "e"}]}], ":>", 
         RowBox[{"b", " ", 
          SuperscriptBox["10", "a"]}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"myy", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "=", "a"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"myy", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"a", "/.", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", " ", "myy", " ", ")"}], ".", 
           RowBox[{"(", "norm", " ", ")"}]}], "==", "1"}], "]"}]}], "//", 
       "First"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"myy", ".", "obj"}], "//", "N"}], "]"}], ";", 
     "\[IndentingNewLine]", "myy"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8352694176982193`*^9, 3.835269458967808*^9}, {
   3.8352695042807703`*^9, 3.8352695046809196`*^9}, 3.835269577784439*^9, {
   3.835269608497958*^9, 3.835269624603538*^9}, 3.835269711348769*^9, {
   3.8352697870368423`*^9, 3.835269794264613*^9}, {3.8352701878364067`*^9, 
   3.835270202155653*^9}, {3.835270351219145*^9, 3.8352703516039877`*^9}, {
   3.835270465897444*^9, 3.835270496506258*^9}, {3.835271419556172*^9, 
   3.835271420411173*^9}, {3.8352714970373507`*^9, 3.8352714980286207`*^9}, {
   3.835271613044574*^9, 3.835271640732705*^9}, {3.83527169614937*^9, 
   3.835271778299728*^9}, {3.835271815460815*^9, 3.8352718179801073`*^9}, {
   3.835271871325708*^9, 3.835271871485414*^9}, {3.835271940051448*^9, 
   3.835271981686604*^9}, {3.835272141277213*^9, 3.8352721557989902`*^9}, {
   3.835272593088126*^9, 3.83527260557745*^9}, {3.83527265854583*^9, 
   3.835272661753704*^9}, {3.8352726956341677`*^9, 3.835272695842409*^9}, {
   3.8352727636494017`*^9, 3.8352727687143707`*^9}, {3.83527281320296*^9, 
   3.83527282210986*^9}, 3.835272860093698*^9, {3.8352729011218452`*^9, 
   3.83527290437796*^9}, 3.835272977388088*^9, {3.835273016947843*^9, 
   3.835273017699667*^9}, {3.8352788763164797`*^9, 3.835278911925193*^9}, {
   3.835279166452043*^9, 3.835279169461526*^9}, {3.835281946031406*^9, 
   3.835282038905095*^9}, {3.835282122839591*^9, 3.835282140400566*^9}, {
   3.8352825018337297`*^9, 3.835282525197051*^9}, {3.835282574516698*^9, 
   3.835282606401813*^9}, {3.835282655884083*^9, 3.835282672125087*^9}, 
   3.835282720029833*^9, {3.8352827667950487`*^9, 3.835282769050727*^9}, 
   3.835287443357984*^9, 3.835354238431731*^9, {3.8353627902353373`*^9, 
   3.8353627926193657`*^9}, {3.835364106145648*^9, 3.835364106920586*^9}, {
   3.8353691850662403`*^9, 3.8353691863861103`*^9}, {3.835369217170774*^9, 
   3.835369221130475*^9}, {3.8353850937425823`*^9, 3.835385152846856*^9}, {
   3.835385193157073*^9, 3.83538519448505*^9}, {3.8353852275116577`*^9, 
   3.835385230327489*^9}, {3.835385373688137*^9, 3.835385391048168*^9}, {
   3.835385427944193*^9, 3.835385447057404*^9}, 3.835385626308011*^9, 
   3.8353871936486273`*^9, {3.835399816648807*^9, 3.83539982136712*^9}, {
   3.83539985441288*^9, 3.835399872543309*^9}, {3.835400055003558*^9, 
   3.835400061559309*^9}, 3.8354007557643747`*^9, {3.835400967097661*^9, 
   3.8354009690950327`*^9}, 3.83540103258173*^9, {3.835545509994404*^9, 
   3.8355455620581207`*^9}, {3.8355463815345707`*^9, 3.835546410509963*^9}, {
   3.835976594916881*^9, 3.8359765975167027`*^9}, {3.83599699123993*^9, 
   3.8359969922971354`*^9}, {3.836003690506084*^9, 3.836003701100361*^9}, {
   3.8409842604110737`*^9, 3.8409842796211033`*^9}, {3.840984619043668*^9, 
   3.840984627027912*^9}, {3.840984848936245*^9, 3.840984879076988*^9}, {
   3.840984939724859*^9, 3.840984979337929*^9}, {3.84098502864001*^9, 
   3.840985090278823*^9}, {3.840985599870556*^9, 3.8409856044945707`*^9}, {
   3.840986429991674*^9, 3.8409864320052767`*^9}, 3.840986536728098*^9, {
   3.8409865844382133`*^9, 3.8409865899980993`*^9}, {3.8409909303951*^9, 
   3.84099093227055*^9}, {3.840991001766941*^9, 3.840991012917068*^9}, {
   3.8409910674085617`*^9, 3.840991072981607*^9}, {3.840991141213213*^9, 
   3.840991148711625*^9}, 3.840991474760418*^9, {3.8409916021446247`*^9, 
   3.8409916028482523`*^9}, {3.840991739111409*^9, 3.8409917422852993`*^9}, {
   3.8409919538014917`*^9, 3.840991958557029*^9}, 3.8409923761594276`*^9, {
   3.8410011153959293`*^9, 3.841001116091181*^9}, {3.841006019721881*^9, 
   3.841006020882564*^9}, {3.841008144187199*^9, 3.8410081452605133`*^9}, {
   3.8410199884509897`*^9, 3.841019989108835*^9}, {3.841057151991714*^9, 
   3.841057153293751*^9}, {3.8410574460059958`*^9, 3.841057446647212*^9}, {
   3.84105925810175*^9, 3.841059258604371*^9}, {3.841059675932049*^9, 
   3.841059682023671*^9}, {3.841154151767632*^9, 3.841154155502055*^9}, {
   3.8411545188026457`*^9, 3.841154519897196*^9}, {3.841155404729621*^9, 
   3.841155405443883*^9}, {3.8411559664298773`*^9, 3.841155968221704*^9}, {
   3.841158577051196*^9, 3.8411585790748463`*^9}, {3.8414114378172197`*^9, 
   3.841411460289152*^9}, 3.8414119728089437`*^9, {3.84144025840655*^9, 
   3.841440282767508*^9}, {3.841441800590726*^9, 3.84144180138797*^9}, {
   3.844712524868486*^9, 3.84471260526026*^9}, {3.844771592050652*^9, 
   3.8447716245785837`*^9}, {3.844771735378203*^9, 3.844771745530896*^9}, 
   3.844771777243937*^9, {3.844771819684167*^9, 3.844771825242785*^9}},
 CellLabel->
  "In[378]:=",ExpressionUUID->"b95d0560-091e-45e0-8262-6f58197bce51"],

Cell[BoxData[
 RowBox[{"inityy", "=", 
  RowBox[{"optsdp", "[", 
   RowBox[{"initdf", ",", "tmpgap", ",", 
    RowBox[{"2", "+", 
     SuperscriptBox["10", 
      RowBox[{"-", "9"}]]}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.844771567415203*^9, 3.844773292137686*^9, 
  3.844773345967939*^9},
 CellLabel->
  "In[725]:=",ExpressionUUID->"3f1f023c-5a2c-4ba7-9500-960af1fab35e"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Load data with running SDPB (run if don\[CloseCurlyQuote]t have SDPB \
installed)\
\>", "Chapter",
 CellChangeTimes->{{3.844775577511297*^9, 
  3.844775603047512*^9}},ExpressionUUID->"24891800-428e-48ec-9202-\
85f8ef4517c7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inityy", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.08504637401903973675977936267952405894652780363518386846111377167498036\
686694571384732501887051627345808303419486695628095084137509110640347642594401\
910174350021020052765657361372704570016918264643919931001454574828561178855538\
381204191070603459797446200286182040691342699307458889571528287843122079157857\
783486332564752918169532477781590353965084318860867267898160022429944404639400\
814669721316087186075478672784908371372099406569717964448902378565239615019507\
689970177583421782071272447489515444233180599582770290320676035880046481360295\
209111881481276581742179181392892200471352503768441497026596047614260017845070\
5035999999999999999`614.8796590744307", ",", 
     "1.0346534035884589425483558467046196403557807644380347072871769615740608\
086967367076342113978209191477899499578892848663443024717129591299687298271997\
298908690814431769853591627725840973355171487794153445232115374599471243314839\
625751146224806616715913071556985057110637949843165812100203633529386328380658\
978887084739641057774432700885275818153365888962086264867952484811945317521121\
347933570783572827288844134789214981963459660946464709952125575986042272571448\
819841609830100525237485782435083237182012812543655161301537363168468310920758\
508141450212542363399764108515801350288369348533686010515450027732844231517816\
99999999999999999999`616.0147948907415", ",", 
     "0.0156138462227009407637547295619583734250934593028670849394674586154094\
073525001814361038385803825838391312613278241534896386743372367230879102255697\
380766682564904056160443429448957321815165880119458858232752611659084491016340\
580202927940799952068516937310569054552966873919907274674040393699098455649711\
122820159620361836360305175494344088888396051211617149921211972579475040366275\
455484549888414290998620723026263640457035149003650396684895432176938726499890\
720584732790595583682791872492283226564618751972160568317001855968004827811607\
517353208960564881337848041642923210665588741428742009972958042738242162177388\
91`616.19350989778", ",", 
     RowBox[{
     "-", "0.12561887065112530763463187820596390163481567427236730333129152380\
383009264929560442704105261898212409467128584676538273229325141367153407659256\
975008177466137548590606816013887602879580006459425248256853472623037403495649\
395928954819273197260922437066283434738697324874059864640920472866849398806954\
203689425534217796446567548700450470562374270858614541547760164025850700888776\
972691518958897638309187799896844883247528873127323442331845909872639401554391\
854585307732771035532711859514801151752007221356587086114473394018492618469202\
545270126677132631967016456179462156382402098551274929055898322154858249244123\
229611`616.0990548846564"}], ",", 
     RowBox[{
     "-", "0.01303845161049258209617711249553139569387199849169573711530535934\
837862873311340792510134530200745257292166344960283451110180687323625805862647\
343650295729497014249482663165199963801439837575924388519547246559545589432986\
354741874286312621880314261023374147536273673103187255097807658422637347880573\
073288889686442345717270180828127446969027753722404349402249969854357384680802\
986589117879168217282785291720238030520039534838896627960528557773155934785667\
521173729856515763407968254408608558088502344221797651894645877467910238470271\
930445415757108640544981502160824327929946834464654531234074662312603769384386\
1893841999999999999999999`616.1152260195443"}], ",", 
     "0.0031489190731266481392187775457260459578032885831322749518909446127077\
731377855850976859605585286009547504476710430978034352794432937610402640797350\
417405959517362525336883710924191239866882862797769402055530278640223434606884\
822822771558919742351282076786833680837412384551511436459617402295032141227605\
088554818325026418640730302098486492720537719575350663984014906037989373623359\
550357021875086464345615679178181805643646284874608465692901317648037788624493\
611953548361894979728596916464896259871869834561681170879947757435248417573986\
240878112957609801315551027313420490339500781170203718963029987674111634081304\
74599999999999999999`616.4981614994597", ",", 
     "0.0000803659133612036847992379563515982948527168170007665998259519199801\
686471333591386854227494016593786469591955203344942496437383580304374668947737\
592980540422654731680864054925289178703333265165882260578490673767255238647292\
951453252210080087295806303768612788442053885093276544246290073061486975268397\
282423811508645929729872373714701282624204207306754389579839960705714558791523\
383085899301925349316958869583564818262189926965726802039427607107249798762532\
230227257028447851392732723988332097646151316038456416057531204822780723716460\
998668466743419680232742317427949719177521338192465258353362173399074004579264\
99064`616.9050718848415", ",", 
     "0.0001144134449304178349010362533155803486296399878443382071217947550701\
966813074651981307593412413112470312890178288088308181476799690411973715899642\
966240255134828920639569349595118931242158212622021680872883862150402338104155\
264560041540247379258545956306608712087592361373366916375824617305352644285539\
580487558564065849450659057820786422419445802947199805870552694430438227229708\
245355792604951546751574434435660673377255659559607066632524408758841457977259\
752154762910512949762657800841437685268587063399570566339062855303187019288728\
768290997104986815335710615609047244375186133244087849790986909896164816801616\
82299999999999999999`615.0584770621844"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"initdf", "=", 
   FractionBox["29", "200"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8447756043149633`*^9, 3.84477562657613*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"5a370aab-afa2-4d70-9541-7d393f950860"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.844775625071537*^9, 3.844775625071906*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"4c2284c3-bb8b-4117-87fc-fdb9c0d08f55"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8447756152075577`*^9, 3.84477561520795*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"eecd347b-2b4d-4e93-9106-14107a546e16"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.844775608759899*^9, 3.844775608774612*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"c4f17398-518c-4bb2-ba53-3c631897856c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Non-linear BS", "Chapter",
 CellChangeTimes->{{3.835977320803915*^9, 
  3.835977324292019*^9}},ExpressionUUID->"c45c8522-0a65-4f07-a08c-\
896159410836"],

Cell[CellGroupData[{

Cell["blocks", "Section",
 CellChangeTimes->{{3.8410592817619753`*^9, 
  3.8410592824179087`*^9}},ExpressionUUID->"5f44b3fb-a27d-4c77-8fb7-\
2096b852e39a"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "mypolys", ",", "mypolysd", ",", "mypolysdd", ",", "mydpolys", ",", 
   "mydpolysd", ",", "mydpolysdd", ",", "wf", ",", "wdf", ",", "wddf"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mydpolys", "[", 
   RowBox[{"dim_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", 
         RowBox[{"mypolys", "[", 
          RowBox[{"dim", ",", "s"}], "]"}], "]"}], "==", "mypolys"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"mypolys", "[", 
          RowBox[{"dim", ",", "s"}], "]"}], "=", 
         RowBox[{"(*", 
          FractionBox["1", "vac"], "*)"}], 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Chop", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                  "1", ",", 
                  FractionBox["1", "x"]}], "]"}], 
                RowBox[{"bpoly", "[", 
                 RowBox[{"dim", ",", 
                  RowBox[{"vindex", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{"vindex", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{"x", "+", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}], ",", "0"}], "]"}]}], 
                  ",", 
                  RowBox[{"spins", "[", 
                   RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], "//", 
               RowBox[{
                RowBox[{"SetPrecision", "[", 
                 RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], "//", "Expand"}],
              ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "300"}]]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"mypolys", "[", 
      RowBox[{"dim", ",", "s"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mydpolysd", "[", 
    RowBox[{"dim_", ",", "s_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"mypolysd", "[", 
           RowBox[{"dim", ",", "s"}], "]"}], "]"}], "==", "mypolysd"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"mypolysd", "[", 
           RowBox[{"dim", ",", "s"}], "]"}], "=", 
          RowBox[{"(*", 
           FractionBox["1", "vac"], "*)"}], 
          RowBox[{
           SubscriptBox["\[PartialD]", "x"], 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Chop", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                    "1", ",", 
                    FractionBox["1", "x"]}], "]"}], 
                  RowBox[{"bpoly", "[", 
                   RowBox[{"dim", ",", 
                    RowBox[{"vindex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"vindex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"x", "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}], ",", "0"}], "]"}]}], 
                    ",", 
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], "//", 
                 RowBox[{
                  RowBox[{"SetPrecision", "[", 
                   RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], "//", 
                "Expand"}], ",", 
               SuperscriptBox["10", 
                RowBox[{"-", "300"}]]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"mypolysd", "[", 
       RowBox[{"dim", ",", "s"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mydpolysdd", "[", 
   RowBox[{"dim_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", 
         RowBox[{"mypolysdd", "[", 
          RowBox[{"dim", ",", "s"}], "]"}], "]"}], "==", "mypolysdd"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"mypolysdd", "[", 
          RowBox[{"dim", ",", "s"}], "]"}], "=", 
         RowBox[{"(*", 
          FractionBox["1", "vac"], "*)"}], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "2"}], "}"}]], 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                   "1", ",", 
                   FractionBox["1", "x"]}], "]"}], 
                 RowBox[{"bpoly", "[", 
                  RowBox[{"dim", ",", 
                   RowBox[{"vindex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"vindex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"x", "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}], ",", "0"}], "]"}]}], 
                   ",", 
                   RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], "//", 
                RowBox[{
                 RowBox[{"SetPrecision", "[", 
                  RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], "//", 
               "Expand"}], ",", 
              SuperscriptBox["10", 
               RowBox[{"-", "300"}]]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}]}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"mypolysdd", "[", 
      RowBox[{"dim", ",", "s"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wf", "[", 
   RowBox[{"dim_", ",", "deltaf_", ",", "i_", ",", "l_", ",", "\[Mu]_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mydpolys", "[", 
      RowBox[{"dim", ",", "l"}], "]"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "\[Mu]"}]}], "/.", 
   RowBox[{
   "\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wdf", "[", 
   RowBox[{"dim_", ",", "deltaf_", ",", "i_", ",", "l_", ",", "\[Mu]_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mydpolysd", "[", 
      RowBox[{"dim", ",", "l"}], "]"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "\[Mu]"}]}], "/.", 
   RowBox[{
   "\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wddf", "[", 
    RowBox[{"dim_", ",", "deltaf_", ",", "i_", ",", "l_", ",", "\[Mu]_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"mydpolysdd", "[", 
       RowBox[{"dim", ",", "l"}], "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"x", "\[Rule]", "\[Mu]"}]}], "/.", 
    RowBox[{"\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vwf", "[", 
   RowBox[{"dim_", ",", "deltaf_", ",", "l_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"mydpolys", "[", 
     RowBox[{"dim", ",", "l"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "\[Mu]"}]}], "/.", 
   RowBox[{
   "\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vwdf", "[", 
   RowBox[{"dim_", ",", "deltaf_", ",", "l_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"mydpolysd", "[", 
     RowBox[{"dim", ",", "l"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "\[Mu]"}]}], "/.", 
   RowBox[{
   "\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vwddf", "[", 
   RowBox[{"dim_", ",", "deltaf_", ",", "l_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"mydpolysdd", "[", 
     RowBox[{"dim", ",", "l"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "\[Mu]"}]}], "/.", 
   RowBox[{
   "\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ilength", "=", 
   RowBox[{"Length", "@", "oddD"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8414868041654873`*^9, 3.841486861221149*^9}, {
  3.841486928919561*^9, 3.8414870135279713`*^9}, {3.841487065953311*^9, 
  3.841487172218074*^9}, {3.8414872399464912`*^9, 3.841487244738265*^9}, {
  3.8414873045083942`*^9, 3.841487312522892*^9}, {3.841487349242146*^9, 
  3.8414874708500957`*^9}, {3.841487611596751*^9, 3.841487614204442*^9}, {
  3.841487686386401*^9, 3.841487701474667*^9}, {3.84148789527722*^9, 
  3.841487897460896*^9}, {3.8420084384391108`*^9, 3.842008446110894*^9}, {
  3.843561751852232*^9, 3.843561771932147*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"10f063f9-6e1f-4a64-9233-adcf33e2c078"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.844542190154311*^9, 3.844542286265151*^9}, {
  3.844542326897377*^9, 3.844542388015459*^9}, {3.8445424712064743`*^9, 
  3.844542552059359*^9}, {3.84454268804664*^9, 3.844542704310054*^9}, {
  3.844543242916263*^9, 3.84454326264848*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"8262a787-c2ed-4f0a-8397-9f94d2b78157"]
}, Closed]],

Cell[CellGroupData[{

Cell["Objective and Jacobian", "Section",
 CellChangeTimes->{{3.8356603823429613`*^9, 
  3.835660390359024*^9}},ExpressionUUID->"cd52e4cd-6baa-4f99-8595-\
bae7e7c21d69"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NumberList", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"VectorQ", "[", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "NumericQ"}], "]"}], "&"}], 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumberList1", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"VectorQ", "[", 
      RowBox[{"#", ",", "NumericQ"}], "]"}], "&"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"one", "=", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{"1", ",", "prec"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ilength", "=", 
   RowBox[{"Length", "@", "oddD"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"objf2", "[", 
   RowBox[{"dim_", ",", "deltaf_", ",", 
    RowBox[{"Rs_", "?", "NumberList"}], ",", 
    RowBox[{"Rd_", "?", "NumberList"}], ",", 
    RowBox[{"Cs_", "?", "NumberList1"}], ",", 
    RowBox[{"Cd_", "?", "NumberList1"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumberList1"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"evalmon", "++"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Ns", "=", 
      RowBox[{"Length", "@", "Rs"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Nd", "=", 
      RowBox[{"Length", "@", "Rd"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq1", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", "ijk", "ilength"], 
         RowBox[{
          RowBox[{
          "\[Alpha]", "\[LeftDoubleBracket]", "ijk", 
           "\[RightDoubleBracket]"}], " ", 
          RowBox[{"wf", "[", 
           RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
            RowBox[{"Rs", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"Rs", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "Ns"}], "}"}]}], "]"}]}], ";", " ", 
     RowBox[{"(*", 
      RowBox[{
       SubscriptBox["\[Alpha]", "i"], 
       SubscriptBox[
        SuperscriptBox["f", "l"], "is"]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"eq2", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", "ijk", "ilength"], 
         RowBox[{
          RowBox[{
          "\[Alpha]", "\[LeftDoubleBracket]", "ijk", 
           "\[RightDoubleBracket]"}], " ", 
          RowBox[{"wf", "[", 
           RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
            RowBox[{"Rd", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"Rd", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
       SubscriptBox["\[Alpha]", "i"], 
       SubscriptBox[
        SuperscriptBox["f", "l"], "id"]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"eq3", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", "ijk", "ilength"], 
         RowBox[{
          RowBox[{
          "\[Alpha]", "\[LeftDoubleBracket]", "ijk", 
           "\[RightDoubleBracket]"}], " ", 
          RowBox[{"wdf", "[", 
           RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
            RowBox[{"Rd", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"Rd", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
       SubscriptBox["\[Alpha]", "i"], 
       SubscriptBox[
        SuperscriptBox[
         RowBox[{"f", "'"}], "l"], "id"]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"bv", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "-", "i", "-", "j"}]], " ", 
            SuperscriptBox["2", 
             RowBox[{"i", "+", "j"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "+", "i", "+", "j"}]]}], ")"}], " ", 
            RowBox[{"FactorialPower", "[", 
             RowBox[{"\[CapitalDelta]\[Phi]", ",", "i"}], "]"}], " ", 
            RowBox[{"FactorialPower", "[", 
             RowBox[{"\[CapitalDelta]\[Phi]", ",", "j"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"i", "->", 
              RowBox[{"vindex", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{"j", "->", 
              RowBox[{"vindex", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], " ", ",", 
          RowBox[{"{", 
           RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"eq4", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "bv", "\[LeftDoubleBracket]", "ijk", "\[RightDoubleBracket]"}]}], 
          "1"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Cs", "[", 
             RowBox[{"[", "k", "]"}], "]"}], 
            RowBox[{"wf", "[", 
             RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
              RowBox[{"Rs", "\[LeftDoubleBracket]", 
               RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
              RowBox[{"Rs", "\[LeftDoubleBracket]", 
               RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Ns"}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Cd", "[", 
             RowBox[{"[", "k", "]"}], "]"}], 
            RowBox[{"wf", "[", 
             RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
              RowBox[{"Rd", "\[LeftDoubleBracket]", 
               RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
              RowBox[{"Rd", "\[LeftDoubleBracket]", 
               RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}]}], 
        RowBox[{"(*", 
         RowBox[{
          SubscriptBox["b", "i"], "+", 
          RowBox[{
           SubscriptBox["c", "s"], 
           SubscriptBox[
            SuperscriptBox["f", "l"], "is"]}], "+", 
          RowBox[{
           SubscriptBox["c", "d"], 
           SubscriptBox[
            SuperscriptBox["f", "l"], "id"]}]}], "*)"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"ijk", ",", "ilength"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"result", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"eq1", ",", "eq2", ",", "eq3", ",", "eq4", ",", 
          RowBox[{"{", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", "i", "ilength"], 
            RowBox[{
             RowBox[{
             "\[Alpha]", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], 
             RowBox[{"bv", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}]}], ";"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"result", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"eq1", ",", "eq2", ",", "eq3", ",", "eq4"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"objlist", ",", "result"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"slist", ",", 
       RowBox[{"Rs", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"dlist", ",", 
       RowBox[{"Rd", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"cslist", ",", "Cs"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"cdlist", ",", "Cd"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"\[Alpha]list", ",", "\[Alpha]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"obj2list", ",", 
       RowBox[{"result", ".", "result"}]}], "]"}], ";", "\[IndentingNewLine]",
      "result"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myjacob2", "[", 
   RowBox[{"dim_", ",", "deltaf_", ",", 
    RowBox[{"Rs_", "?", "NumberList"}], ",", 
    RowBox[{"Rd_", "?", "NumberList"}], ",", 
    RowBox[{"Cs_", "?", "NumberList1"}], ",", 
    RowBox[{"Cd_", "?", "NumberList1"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumberList1"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"evalmon", "++"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Ns", "=", 
      RowBox[{"Length", "@", "Rs"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Nd", "=", 
      RowBox[{"Length", "@", "Rd"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bv", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "-", "i", "-", "j"}]], " ", 
            SuperscriptBox["2", 
             RowBox[{"i", "+", "j"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "+", "i", "+", "j"}]]}], ")"}], " ", 
            RowBox[{"FactorialPower", "[", 
             RowBox[{"\[CapitalDelta]\[Phi]", ",", "i"}], "]"}], " ", 
            RowBox[{"FactorialPower", "[", 
             RowBox[{"\[CapitalDelta]\[Phi]", ",", "j"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"i", "->", 
              RowBox[{"vindex", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{"j", "->", 
              RowBox[{"vindex", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], " ", ",", 
          RowBox[{"{", 
           RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"bv2", "=", "bv"}], ";", "\[IndentingNewLine]", 
     RowBox[{"jac1", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", "ijk", "ilength"], 
           RowBox[{
            RowBox[{
            "\[Alpha]", "\[LeftDoubleBracket]", "ijk", 
             "\[RightDoubleBracket]"}], "  ", 
            RowBox[{"wdf", "[", 
             RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
              RowBox[{"Rs", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
              RowBox[{"Rs", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"s", ",", "1"}], "]"}]}]}], "}"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Ns"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"wf", "[", 
            RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
             RowBox[{"Rs", "\[LeftDoubleBracket]", 
              RowBox[{"s", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"Rs", "\[LeftDoubleBracket]", 
              RowBox[{"s", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"ijk", ",", 
             RowBox[{"ilength", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "Ns"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"jac2", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", "0", "}"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"k", "\[Equal]", "d"}], ",", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", "ijk", "ilength"], 
              RowBox[{
               RowBox[{
               "\[Alpha]", "\[LeftDoubleBracket]", "ijk", 
                "\[RightDoubleBracket]"}], "  ", 
               RowBox[{"wdf", "[", 
                RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
                 RowBox[{"Rd", "\[LeftDoubleBracket]", 
                  RowBox[{"d", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"Rd", "\[LeftDoubleBracket]", 
                  RowBox[{"d", ",", "2"}], "\[RightDoubleBracket]"}]}], 
                "]"}]}]}], ",", "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Ns"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", " ", 
          RowBox[{
           RowBox[{"wf", "[", 
            RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
             RowBox[{"Rd", "\[LeftDoubleBracket]", 
              RowBox[{"d", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"Rd", "\[LeftDoubleBracket]", 
              RowBox[{"d", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"ijk", ",", 
             RowBox[{"ilength", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "Nd"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"jac3", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", "0", "}"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"k", "\[Equal]", "d"}], ",", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", "ijk", "ilength"], 
              RowBox[{
               RowBox[{
               "\[Alpha]", "\[LeftDoubleBracket]", "ijk", 
                "\[RightDoubleBracket]"}], " ", 
               RowBox[{"wddf", "[", 
                RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
                 RowBox[{"Rd", "\[LeftDoubleBracket]", 
                  RowBox[{"d", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"Rd", "\[LeftDoubleBracket]", 
                  RowBox[{"d", ",", "2"}], "\[RightDoubleBracket]"}]}], 
                "]"}]}]}], ",", "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Ns"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"wdf", "[", 
            RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
             RowBox[{"Rd", "\[LeftDoubleBracket]", 
              RowBox[{"d", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"Rd", "\[LeftDoubleBracket]", 
              RowBox[{"d", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"ijk", ",", 
             RowBox[{"ilength", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "Nd"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"jac4", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "Cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           RowBox[{"wdf", "[", 
            RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
             RowBox[{"Rs", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"Rs", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
          "}"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "Cd", "\[LeftDoubleBracket]", "d", "\[RightDoubleBracket]"}], 
            RowBox[{"wdf", "[", 
             RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
              RowBox[{"Rd", "\[LeftDoubleBracket]", 
               RowBox[{"d", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
              RowBox[{"Rd", "\[LeftDoubleBracket]", 
               RowBox[{"d", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"wf", "[", 
            RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
             RowBox[{"Rs", "\[LeftDoubleBracket]", 
              RowBox[{"s", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"Rs", "\[LeftDoubleBracket]", 
              RowBox[{"s", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "Ns"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"wf", "[", 
            RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
             RowBox[{"Rd", "\[LeftDoubleBracket]", 
              RowBox[{"d", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"Rd", "\[LeftDoubleBracket]", 
              RowBox[{"d", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"ppp", ",", 
             RowBox[{"ilength", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ijk", ",", "ilength"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"jacob", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"jac1", ",", "jac2", ",", "jac3", ",", "jac4"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.835662403287821*^9, 3.835662403724183*^9}, {
   3.835662787894359*^9, 3.835662894892202*^9}, {3.8356629505503283`*^9, 
   3.8356629536298656`*^9}, {3.835663420265636*^9, 3.8356634219615383`*^9}, {
   3.83848109379567*^9, 3.838481110661302*^9}, 3.84097995846345*^9, 
   3.8409810943663683`*^9, {3.840985423821213*^9, 3.8409854248949347`*^9}, 
   3.840985557159374*^9, 3.8410576821779213`*^9, {3.8414437963650846`*^9, 
   3.84144408597159*^9}, {3.8447723450551577`*^9, 3.8447723486765347`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"11169cda-a13b-464f-925a-4025d1777c21"]
}, Closed]],

Cell[CellGroupData[{

Cell["Define Newton", "Section",
 CellChangeTimes->{{3.835873043130506*^9, 
  3.8358730480027*^9}},ExpressionUUID->"557ea20c-9bd8-485f-98a6-6f7709ac9735"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"myNewton", "[", 
     RowBox[{
     "dim_", ",", "delf_", ",", "SSl_", ",", "SDl_", ",", "guess_", ",", 
      "obj_", ",", "jacobian_", ",", "\[Epsilon]_", ",", "max_", ",", 
      "step_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dist", "=", "1"}], ",", 
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"n", "=", 
         RowBox[{"Length", "[", "guess", "]"}]}], ",", "P"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"stepd", "=", 
        RowBox[{"step", "//", 
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{"#", ",", "prec"}], "]"}], "&"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"noerr", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"error", "=", "False"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox[
         StyleBox[
          OverscriptBox[
           StyleBox["P",
            FontWeight->"Bold"], "\[RightVector]"],
          FontWeight->"Bold"], "1"], "=", "guess"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox[
         StyleBox[
          OverscriptBox[
           StyleBox["F",
            FontWeight->"Bold"], "\[RightVector]"],
          FontWeight->"Bold"], "1"], "=", 
        RowBox[{"obj", "[", 
         RowBox[{"dim", ",", "delf", ",", "SSl", ",", "SDl", ",", 
          SubscriptBox[
           StyleBox[
            OverscriptBox["P", "\[RightVector]"],
            FontWeight->"Bold"], "1"]}], "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"While", "[", " ", 
        RowBox[{
         RowBox[{"And", "[", " ", 
          RowBox[{
           RowBox[{"k", "<", "max"}], ",", 
           RowBox[{"dist", ">", "\[Epsilon]"}], ",", 
           RowBox[{"!", "error"}]}], " ", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[CapitalDelta]P", "=", 
           RowBox[{"Check", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"Inverse", "[", 
                RowBox[{
                 RowBox[{"jacobian", "[", 
                  RowBox[{"dim", ",", "delf", ",", "SSl", ",", "SDl", ",", 
                   SubscriptBox[
                    StyleBox[
                    OverscriptBox[
                    StyleBox["P",
                    FontWeight->"Bold"], "\[RightVector]"],
                    FontWeight->"Bold"], "1"]}], "]"}], ",", 
                 RowBox[{"Method", "\[Rule]", "Automatic"}]}], "]"}], ".", 
               SubscriptBox[
                StyleBox[
                 OverscriptBox[
                  StyleBox["F",
                   FontWeight->"Bold"], "\[RightVector]"],
                 FontWeight->"Bold"], "1"]}]}], ",", "err"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]P", "==", "err"}], ",", 
            RowBox[{
             RowBox[{"Return", "[", "err", "]"}], ";", "Break", ";"}]}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox[
            StyleBox[
             OverscriptBox[
              StyleBox["P",
               FontWeight->"Bold"], "\[RightVector]"],
             FontWeight->"Bold"], "1"], " ", "=", " ", 
           RowBox[{
            SubscriptBox[
             StyleBox[
              OverscriptBox[
               StyleBox["P",
                FontWeight->"Bold"], "\[RightVector]"],
              FontWeight->"Bold"], "1"], " ", "+", 
            RowBox[{"stepd", "  ", "\[CapitalDelta]P"}]}]}], ";", " ", 
          "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox[
            StyleBox[
             OverscriptBox[
              StyleBox["F",
               FontWeight->"Bold"], "\[RightVector]"],
             FontWeight->"Bold"], "1"], "=", 
           RowBox[{"obj", "[", 
            RowBox[{"dim", ",", "delf", ",", "SSl", ",", "SDl", ",", 
             SubscriptBox[
              StyleBox[
               OverscriptBox["P", "\[RightVector]"],
               FontWeight->"Bold"], "1"]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"dist", "=", 
           RowBox[{"Max", "[", 
            RowBox[{"Abs", "[", 
             SubscriptBox[
              StyleBox[
               OverscriptBox[
                StyleBox["F",
                 FontWeight->"Bold"], "\[RightVector]"],
               FontWeight->"Bold"], "1"], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"k", " ", "=", " ", 
           RowBox[{"k", "+", "1"}]}], ";"}]}], "  ", "\[IndentingNewLine]", 
        "]"}], ";", " ", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", ">=", "max"}], ",", 
         RowBox[{"Return", "[", "err", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        SubscriptBox[
         StyleBox[
          OverscriptBox[
           StyleBox["P",
            FontWeight->"Bold"], "\[RightVector]"],
          FontWeight->"Bold"], "1"], "]"}], ";"}]}], "\[IndentingNewLine]", 
     " ", "]"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.75405784772713*^9, 3.7540578619760857`*^9}, 
   3.7540596633261414`*^9, {3.7540597903497*^9, 3.754059802875114*^9}, {
   3.754061447878796*^9, 3.7540614482004538`*^9}, {3.754061561454792*^9, 
   3.754061566644113*^9}, {3.7540616975928307`*^9, 3.7540617003595657`*^9}, 
   3.7540624523001537`*^9, 3.835646125528419*^9, {3.835702188752249*^9, 
   3.8357022863355837`*^9}, {3.835703018100893*^9, 3.835703022277042*^9}, {
   3.8357030529042673`*^9, 3.83570307536231*^9}, {3.8357038596286716`*^9, 
   3.8357038701421347`*^9}, {3.835807295055241*^9, 3.835807309160775*^9}, 
   3.835807358207809*^9, {3.836001585872138*^9, 3.836001589458273*^9}, {
   3.840980054795658*^9, 3.840980071166789*^9}, {3.841444109076984*^9, 
   3.841444156293198*^9}, {3.844712689047138*^9, 3.844712777988285*^9}, {
   3.84477209610669*^9, 3.844772112754908*^9}, {3.8447723835322657`*^9, 
   3.844772383971635*^9}, {3.8447728118757477`*^9, 3.84477281264377*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"7c2764d4-b31d-41b6-8d93-256b3dff05bf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"precise", "=", 
   RowBox[{
    RowBox[{"SetPrecision", "[", 
     RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"objform", "[", 
   RowBox[{"dim_", ",", "delf_", ",", "SSl_", ",", "SDl_", ",", "x_"}], "]"}],
   ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "numsl", ",", "numdl", ",", "tgap", ",", "trd", ",", "tcs", ",", "tcd", 
      ",", "t\[Alpha]", ",", "tRsv", ",", "tRdv"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "=", 
       RowBox[{"{", 
        RowBox[{"gap", ",", "rd", ",", "cs", ",", "cd", ",", "\[Alpha]"}], 
        "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"SSl", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Single", " ", "root", " ", "spin"}], ",", " ", 
          RowBox[{"single", " ", "root"}]}], "}"}], " ", "list"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SDl", "=", 
       RowBox[{"Double", " ", "root", " ", "spin", " ", "list"}]}], ";"}], 
     "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"numsl", "=", 
      RowBox[{"Length", "@", "SSl"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"numdl", "=", 
      RowBox[{"Length", "@", "SDl"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tgap", ",", "trd", ",", "tcs", ",", "tcd", ",", "t\[Alpha]"}],
        "}"}], "=", 
      RowBox[{"TakeList", "[", 
       RowBox[{"x", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "numdl", ",", "numsl", ",", "numdl", ",", 
          RowBox[{"ilength", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tRsv", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"SSl", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"tgap", "//", "First"}], "//", "precise"}]}], "}"}], "}"}],
        "~", "Join", "~", 
       RowBox[{"SSl", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;"}], "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tRdv", "=", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"SDl", ",", 
         RowBox[{"trd", "//", "precise"}]}], "}"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"objf2", "[", 
      RowBox[{"dim", ",", 
       RowBox[{"delf", "//", "precise"}], ",", "tRsv", ",", "tRdv", ",", 
       RowBox[{"tcs", "//", "precise"}], ",", 
       RowBox[{"tcd", "//", "precise"}], ",", 
       RowBox[{
        RowBox[{"t\[Alpha]", "~", "Join", "~", 
         RowBox[{"{", "1", "}"}]}], "//", "precise"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jacform", "[", 
   RowBox[{"dim_", ",", "delf_", ",", "SSl_", ",", "SDl_", ",", "x_"}], "]"}],
   ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "numsl", ",", "numdl", ",", "tgap", ",", "trd", ",", "tcs", ",", "tcd", 
      ",", "t\[Alpha]", ",", "tRsv", ",", "tRdv"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "=", 
       RowBox[{"{", 
        RowBox[{"gap", ",", "rd", ",", "cs", ",", "cd", ",", "\[Alpha]"}], 
        "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"SSl", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Single", " ", "root", " ", "spin"}], ",", " ", 
          RowBox[{"single", " ", "root"}]}], "}"}], " ", "list"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SDl", "=", 
       RowBox[{"Double", " ", "root", " ", "spin", " ", "list"}]}], ";"}], 
     "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"numsl", "=", 
      RowBox[{"Length", "@", "SSl"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"numdl", "=", 
      RowBox[{"Length", "@", "SDl"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tgap", ",", "trd", ",", "tcs", ",", "tcd", ",", "t\[Alpha]"}],
        "}"}], "=", 
      RowBox[{"TakeList", "[", 
       RowBox[{"x", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "numdl", ",", "numsl", ",", "numdl", ",", 
          RowBox[{"ilength", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tRsv", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"SSl", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"tgap", "//", "First"}], "//", "precise"}]}], "}"}], "}"}],
        "~", "Join", "~", 
       RowBox[{"SSl", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;"}], "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tRdv", "=", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"SDl", ",", 
         RowBox[{"trd", "//", "precise"}]}], "}"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"myjacob2", "[", 
      RowBox[{"dim", ",", 
       RowBox[{"delf", "//", "precise"}], ",", "tRsv", ",", "tRdv", ",", 
       RowBox[{"tcs", "//", "precise"}], ",", 
       RowBox[{"tcd", "//", "precise"}], ",", 
       RowBox[{
        RowBox[{"t\[Alpha]", "~", "Join", "~", 
         RowBox[{"{", "1", "}"}]}], "//", "precise"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.754058166430039*^9, 3.754058215883628*^9}, {
   3.754058250961626*^9, 3.754058263082917*^9}, {3.754058317185093*^9, 
   3.754058338803319*^9}, {3.754058391112687*^9, 3.754058391405435*^9}, {
   3.754058470401897*^9, 3.754058508723559*^9}, {3.754058736193617*^9, 
   3.75405875942809*^9}, {3.754058929811132*^9, 3.754059162724148*^9}, {
   3.754062091949617*^9, 3.754062113454445*^9}, {3.754062421073762*^9, 
   3.754062429062852*^9}, {3.7540699244592648`*^9, 3.754069929220928*^9}, 
   3.754093163963518*^9, {3.754093223600479*^9, 3.7540932777754593`*^9}, {
   3.835702259511023*^9, 3.835702271398418*^9}, {3.835702310579513*^9, 
   3.835702311179583*^9}, {3.835702382376994*^9, 3.8357025122415543`*^9}, {
   3.835702609918038*^9, 3.835702754133101*^9}, {3.8357029046157503`*^9, 
   3.835703041949462*^9}, {3.8357035076688623`*^9, 3.835703510341853*^9}, {
   3.835703559502329*^9, 3.835703566654669*^9}, {3.835703609887694*^9, 
   3.835703642520486*^9}, {3.835709603058825*^9, 3.8357097069241743`*^9}, {
   3.841444163674431*^9, 3.841444178385548*^9}, {3.843652218861281*^9, 
   3.843652219021315*^9}, {3.84365226401333*^9, 3.843652305501442*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"829a580d-e2fb-40de-b107-ecb2ca62a399"]
}, Closed]],

Cell[CellGroupData[{

Cell["Useful functions", "Section",
 CellChangeTimes->{{3.843561416485763*^9, 3.84356141889142*^9}, {
  3.844772596378418*^9, 
  3.844772599666353*^9}},ExpressionUUID->"db55477a-ae1e-4be1-a862-\
383f598aed3c"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "getzeros", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getzeros", "[", 
   RowBox[{
   "ylist_", ",", "mdf_", ",", "mydim_", ",", "thresha_", ",", "threshb_", 
    ",", "mindelta_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tempsp00", ",", "nodups"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tempsp00", "=", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"ss", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Re", "@", "x"}], ",", 
                    RowBox[{"Im", "@", "x"}]}], "}"}]}], "}"}], "/.", 
                 RowBox[{"NSolve", "[", 
                  RowBox[{
                   RowBox[{"ylist", ".", " ", 
                    RowBox[{"Vwf", "[", 
                    RowBox[{"mydim", ",", "mdf", ",", "ss", ",", "x"}], 
                    "]"}]}], "\[Equal]", "0"}], "]"}]}], ")"}], "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"c_", ",", 
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "b_"}], "}"}]}], "}"}], "/;", 
                 RowBox[{
                  RowBox[{"a", "<", "mindelta"}], "\[Or]", 
                  RowBox[{
                   RowBox[{"Abs", "[", "b", "]"}], ">", "threshb"}]}]}], 
                "\[Rule]", "Nothing"}]}], "/.", 
              RowBox[{
               RowBox[{"{", "}"}], "\[Rule]", "Nothing"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"ss", ",", 
               RowBox[{"Length", "@", "spins"}]}], "}"}]}], "]"}], ")"}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_"}], "}"}], "/;", 
            RowBox[{
             RowBox[{"Abs", "[", "b", "]"}], "<", "threshb"}]}], "\[Rule]", 
           "a"}]}], ",", "1"}], "]"}], "//", "DeleteDuplicates"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"nodups", "=", 
      RowBox[{"{", 
       RowBox[{"tempsp00", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"tempsp00", "[", 
                  RowBox[{"[", "kk", "]"}], "]"}], "-", "inlst"}], ")"}], "//",
                "Norm"}], "//", "Abs"}], ",", 
             RowBox[{"{", 
              RowBox[{"inlst", ",", "nodups"}], "}"}]}], "]"}], "]"}], ">", 
          SuperscriptBox["10", 
           RowBox[{"-", "5"}]]}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"nodups", ",", 
           RowBox[{"tempsp00", "[", 
            RowBox[{"[", "kk", "]"}], "]"}]}], "]"}]}], "]"}], 
       "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"kk", ",", "2", ",", 
         RowBox[{"Length", "@", "tempsp00"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"nodups", "\[LeftDoubleBracket]", 
          RowBox[{"j", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
         RowBox[{"nodups", "\[LeftDoubleBracket]", 
          RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"ylist", ".", " ", 
               RowBox[{"Vwf", "[", 
                RowBox[{"mydim", ",", "mdf", ",", 
                 RowBox[{"nodups", "\[LeftDoubleBracket]", 
                  RowBox[{"j", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                  RowBox[{"nodups", "\[LeftDoubleBracket]", 
                   RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
                  "thresha"}]}], "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"ylist", ".", " ", 
               RowBox[{"Vwf", "[", 
                RowBox[{"mydim", ",", "mdf", ",", 
                 RowBox[{"nodups", "\[LeftDoubleBracket]", 
                  RowBox[{"j", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                  RowBox[{"nodups", "\[LeftDoubleBracket]", 
                   RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
                  "thresha"}]}], "]"}]}], ")"}]}], ">", "0"}], ",", "double", 
           ",", "single"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Length", "@", "nodups"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"initroots", "[", 
   RowBox[{"zeros_", ",", "min_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Rs", ",", "Rd", ",", "gap"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Rd", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"zeros", "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "/;", 
              RowBox[{"b", "<", 
               RowBox[{"-", "min"}]}]}], ":>", "Nothing"}]}], "/.", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"_", ",", "_", ",", "single"}], "}"}], "\[Rule]", 
            "Nothing"}]}], "/.", 
          RowBox[{"double", "->", "Nothing"}]}], 
         RowBox[{"(*", 
          RowBox[{"/.", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_"}], "}"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{"b", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  FractionBox["1", "3"], 
                  RowBox[{"RandomReal", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}]}]}], 
                ")"}]}]}], "}"}]}]}], "*)"}], "//", "Rationalize"}], ")"}]}], 
      ")"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(", 
      RowBox[{"Rs", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"zeros", "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "/;", 
               RowBox[{"b", "<", 
                RowBox[{"-", "min"}]}]}], ":>", "Nothing"}]}], "/.", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"_", ",", "_", ",", "double"}], "}"}], "\[Rule]", 
             "Nothing"}]}], "/.", 
           RowBox[{"single", "->", "Nothing"}]}], ")"}], 
         RowBox[{"(*", 
          RowBox[{"/.", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_"}], "}"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{"b", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"0", 
                  RowBox[{
                   FractionBox["1", "10"], 
                   RowBox[{"RandomReal", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}]}]}]}], 
                ")"}]}]}], "}"}]}]}], "*)"}], "//", "Rationalize"}], ")"}]}], 
      
      RowBox[{"(*", 
       RowBox[{"~", "Join", "~", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0"}], "}"}], "}"}]}], "*)"}], ")"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"gap", "=", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Rs", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_"}], "}"}], "/;", 
            RowBox[{"a", "!=", "1"}]}], "->", "Nothing"}]}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Rs", "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "b_"}], "}"}], "/;", 
          RowBox[{"b", "<", 
           RowBox[{"gap", "-", 
            SuperscriptBox["10", 
             RowBox[{"-", "4"}]]}]}]}], "->", "Nothing"}]}], ",", 
       RowBox[{"Rd", "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "b_"}], "}"}], "/;", 
          RowBox[{"b", "<", 
           RowBox[{"gap", "-", 
            SuperscriptBox["10", 
             RowBox[{"-", "4"}]]}]}]}], "->", "Nothing"}]}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deformdeltaf", "[", 
   RowBox[{
   "guesslist_", ",", "tSSl_", ",", "tSDl_", ",", "deltaphi_", ",", "dim_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"evalmon", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"slist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dlist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cslist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cdlist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]list", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"objlist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"obj2list", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"myNewton", "[", 
      RowBox[{
      "dim", ",", "deltaphi", ",", "tSSl", ",", "tSDl", ",", "guesslist", ",",
        "objform", ",", "jacform", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "20"}]], ",", "20", ",", "1"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.843561437972823*^9, 3.8435614382045937`*^9}, {
   3.843561667276701*^9, 3.843561697660697*^9}, {3.843562058205533*^9, 
   3.84356209319726*^9}, {3.843562339867771*^9, 3.843562342117029*^9}, {
   3.843563072936656*^9, 3.8435630746264668`*^9}, 3.843563107491043*^9, {
   3.843563142682728*^9, 3.8435632077237*^9}, 3.843563826503049*^9, {
   3.843563860399724*^9, 3.843563874823526*^9}, {3.843563956279325*^9, 
   3.843563976951603*^9}, 3.8435641300254593`*^9, {3.84356532545159*^9, 
   3.8435653291061697`*^9}, {3.843649934052547*^9, 3.843649938764513*^9}, {
   3.843650114493528*^9, 3.843650114845273*^9}, 3.843650148423851*^9, 
   3.843650212077739*^9, {3.8436503186135397`*^9, 3.8436503188789167`*^9}, {
   3.8436516214868793`*^9, 3.8436516304961023`*^9}, 3.8447756848273077`*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"ef30c43b-e8fa-4254-a38e-985ddc74aa4f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Initial solution", "Section",
 CellChangeTimes->{{3.8447714147105837`*^9, 
  3.844771417174542*^9}},ExpressionUUID->"6ce8f932-c332-4cb4-b072-\
4572f05ea979"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mydim", "=", 
   RowBox[{"2", "+", 
    SuperscriptBox["10", 
     RowBox[{"-", "9"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"zeros", "=", 
     RowBox[{"getzeros", "[", 
      RowBox[{"inityy", ",", "initdf", ",", "mydim", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], ",", 
       RowBox[{"-", 
        SuperscriptBox["10", 
         RowBox[{"-", "3"}]]}]}], "]"}]}], ")"}], "//", "N"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Rs", ",", "Rd"}], "}"}], "=", 
    RowBox[{"initroots", "[", 
     RowBox[{"zeros", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}], "]"}]}], ")"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.844771661919999*^9, 3.8447717008321047`*^9}, 
   3.844773294850422*^9, 3.844773346976593*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"ab0e413a-d620-42c7-ac24-a925ecd59a2f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", 
      RowBox[{"-", "0.00007254412864666724`"}], "single"},
     {"1.`", 
      RowBox[{"-", "2.074996293432185`*^-61"}], "single"},
     {"1.`", "0.18449935585474628`", "single"},
     {"1.`", "1.07998046875`", "single"},
     {"1.`", "4.024725587007549`", "double"},
     {"2.`", 
      RowBox[{"-", "7.294426737676161`*^-33"}], "single"},
     {"3.`", "1.9290359148324807`", "double"},
     {"8.`", 
      RowBox[{"-", "3.5267612786845824`*^-30"}], "single"},
     {"8.`", "1.0103022957793402`", "double"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8447716926232986`*^9, 3.844771701761319*^9}, 
   3.8447719521535378`*^9, 3.844772367614996*^9, 3.844772818522352*^9, 
   3.844773211352644*^9, {3.844773883682931*^9, 3.8447738887287197`*^9}, 
   3.844775735140726*^9},
 CellLabel->
  "Out[60]//MatrixForm=",ExpressionUUID->"66887a8d-b7a8-4335-a861-\
ba099eacfcfa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.`", ",", "1.07998046875`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", 
       RowBox[{"-", "7.294426737676161`*^-33"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", 
       RowBox[{"-", "3.5267612786845824`*^-30"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.`", ",", "4.024725587007549`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "1.9290359148324807`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "1.0103022957793402`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8447716926232986`*^9, 3.844771701761319*^9}, 
   3.8447719521535378`*^9, 3.844772367614996*^9, 3.844772818522352*^9, 
   3.844773211352644*^9, {3.844773883682931*^9, 3.8447738887287197`*^9}, 
   3.844775735156745*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"19848604-6319-4a9f-bbc8-efc7c3865f70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tSSl", "=", "Rs"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tSDl", "=", 
   RowBox[{"Rd", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nd", "=", 
   RowBox[{"Length", "@", "Rd"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ns", "=", 
   RowBox[{"Length", "@", "Rs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"guesslist", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Rs", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "}"}], "~", "Join", "~", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Rd", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
    RowBox[{"Table", "[", 
     RowBox[{
      SuperscriptBox["10", 
       RowBox[{
        RowBox[{"-", "4"}], "i"}]], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "Ns"}], "}"}]}], "]"}], "~", "Join", "~", 
    RowBox[{"Table", "[", 
     RowBox[{
      SuperscriptBox["10", 
       RowBox[{
        RowBox[{"-", "4"}], "i"}]], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"inityy", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "ilength"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evalmon", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cslist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]list", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"objlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"obj2list", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "@", 
   RowBox[{"Dynamic", "@", "evalmon"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Log", "@", 
        RowBox[{"Abs", "@", "cslist"}]}], "\[Transpose]"}], "]"}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Log", "@", 
        RowBox[{"Abs", "@", "cdlist"}]}], "\[Transpose]"}], "]"}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"\[Alpha]list", "\[Transpose]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{"dlist", "\[Transpose]"}], "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Dynamic", "@", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"obj2list", "//", "Log"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ntsoln", "=", 
   RowBox[{"myNewton", "[", 
    RowBox[{
    "mydim", ",", "initdf", ",", "tSSl", ",", "tSDl", ",", "guesslist", ",", 
     "objform", ",", "jacform", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "120"}]], ",", "1000", ",", 
     RowBox[{"10", "/", "10"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.844772011176175*^9, 3.844772033737194*^9}, {
   3.8447723957633667`*^9, 3.8447723960426197`*^9}, 3.844773296106189*^9, 
   3.844773350456224*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"0fe1597f-5049-4102-9a44-4a550cbfe9c4"],

Cell[BoxData[
 DynamicBox[ToBoxes[$CellContext`evalmon, StandardForm],
  ImageSizeCache->{8.0859375, {0., 5.}}]], "Print",
 CellChangeTimes->{
  3.844772036381538*^9, 3.84477211664607*^9, {3.844772368584831*^9, 
   3.84477239669116*^9}, 3.844772507524126*^9, 3.844772572488591*^9, 
   3.84477281897687*^9, 3.844773889450918*^9, 3.8447757352255163`*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"899b502c-b07d-4d5a-bc16-b109a6a8d98d"],

Cell[BoxData[
 DynamicBox[ToBoxes[
   ListLinePlot[
    Log[$CellContext`obj2list]], StandardForm],
  ImageSizeCache->{216., {63., 66.08843705964526}}]], "Output",
 CellChangeTimes->{3.844772572501849*^9, 3.844772818990971*^9, 
  3.844773889467346*^9, 3.844775735241262*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"d792a64b-7f8f-4e3c-829b-2a96d9f5923c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["deform from initial point", "Section",
 CellChangeTimes->{{3.841946033999896*^9, 3.841946037480061*^9}, 
   3.84477568486574*^9},ExpressionUUID->"96d876f8-e589-4243-9694-\
74d53b48c5b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dynamic", "@", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"zerolist2d", "[", "1", "]"}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
               
               RowBox[{
                RowBox[{"b", "==", "sp"}], "\[And]", 
                RowBox[{"c", "<", "20"}], "\[And]", 
                RowBox[{"d", "==", "double"}]}]}], ":>", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c"}], "}"}]}]}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
              RowBox[{"NumberQ", "[", "a", "]"}]}], "->", "Nothing"}]}], ",", 
           "1"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"{", "}"}], "->", "Nothing"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"sp", ",", 
          RowBox[{"Length", "@", "spins"}]}], "}"}]}], "]"}], 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"3", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"Mod", "[", 
            RowBox[{"1", ",", "10"}], "]"}], "]"}], "]"}]}]}], "*)"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<\[CircleDot]\>\"", ",", 
         RowBox[{"Scaled", "[", "0.015", "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "Automatic"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"zerolist2d", "[", "1", "]"}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
               
               RowBox[{
                RowBox[{"b", "==", "sp"}], "\[And]", 
                RowBox[{"c", "<", "20"}], "\[And]", 
                RowBox[{"d", "==", "single"}]}]}], ":>", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c"}], "}"}]}]}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
              RowBox[{"NumberQ", "[", "a", "]"}]}], "->", "Nothing"}]}], ",", 
           "1"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"{", "}"}], "->", "Nothing"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"sp", ",", 
          RowBox[{"Length", "@", "spins"}]}], "}"}]}], "]"}], 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"3", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"Mod", "[", 
            RowBox[{"1", ",", "10"}], "]"}], "]"}], "]"}]}]}], "*)"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<\[CirclePlus]\>\"", ",", 
         RowBox[{"Scaled", "[", "0.015", "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "Automatic"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "->", "All"}], ",", 
    RowBox[{"ImageSize", "->", "1000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.84196106738492*^9, 3.841961068760788*^9}, {
   3.842008597052784*^9, 3.842008597132372*^9}, {3.84356553216162*^9, 
   3.843565532785038*^9}, 3.8436503127573843`*^9, 3.844772480173009*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"43e74859-e562-4b9a-9744-1d8fc2befa82"],

Cell[BoxData[
 DynamicBox[ToBoxes[
   Show[
    ListPlot[
     Table[
      ReplaceAll[
       Flatten[
        ReplaceAll[
         ReplaceAll[
          $CellContext`zerolist2d[1], Condition[{
             Pattern[$CellContext`a, 
              Blank[]], 
             Pattern[$CellContext`b, 
              Blank[]], 
             Pattern[$CellContext`c, 
              Blank[]], 
             Pattern[$CellContext`d, 
              Blank[]]}, 
            
            And[$CellContext`b == $CellContext`sp, $CellContext`c < 
             20, $CellContext`d == $CellContext`double]] :> {$CellContext`a, \
$CellContext`c}], Condition[{
            Pattern[$CellContext`a, 
             Blank[]], 
            Pattern[$CellContext`b, 
             Blank[]], 
            Pattern[$CellContext`c, 
             Blank[]], 
            Pattern[$CellContext`d, 
             Blank[]]}, 
           NumberQ[$CellContext`a]] -> Nothing], 1], {} -> 
       Nothing], {$CellContext`sp, 
       Length[$CellContext`spins]}], PlotMarkers -> {"\[CircleDot]", 
       Scaled[0.015]}, PlotLegends -> Automatic], 
    ListPlot[
     Table[
      ReplaceAll[
       Flatten[
        ReplaceAll[
         ReplaceAll[
          $CellContext`zerolist2d[1], Condition[{
             Pattern[$CellContext`a, 
              Blank[]], 
             Pattern[$CellContext`b, 
              Blank[]], 
             Pattern[$CellContext`c, 
              Blank[]], 
             Pattern[$CellContext`d, 
              Blank[]]}, 
            
            And[$CellContext`b == $CellContext`sp, $CellContext`c < 
             20, $CellContext`d == $CellContext`single]] :> {$CellContext`a, \
$CellContext`c}], Condition[{
            Pattern[$CellContext`a, 
             Blank[]], 
            Pattern[$CellContext`b, 
             Blank[]], 
            Pattern[$CellContext`c, 
             Blank[]], 
            Pattern[$CellContext`d, 
             Blank[]]}, 
           NumberQ[$CellContext`a]] -> Nothing], 1], {} -> 
       Nothing], {$CellContext`sp, 
       Length[$CellContext`spins]}], PlotMarkers -> {"\[CirclePlus]", 
       Scaled[0.015]}, PlotLegends -> Automatic], PlotRange -> All, ImageSize -> 
    1000], StandardForm],
  ImageSizeCache->{631., {184., 188.}}]], "Output",
 CellChangeTimes->{3.8447724810111427`*^9, 3.844773892385088*^9, 
  3.84477574328161*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"4edbd346-6684-425d-b647-b2c093251a6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "@", 
  RowBox[{"Dynamic", "@", 
   RowBox[{"N", "[", "change", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "@", 
  RowBox[{"Dynamic", "@", 
   RowBox[{"N", "[", "tdeltaf", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Dynamic", "@", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"obj2list", "//", "Log"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tdeltaf", "=", "initdf"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"glist0", "=", "ntsoln"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zerolist2d", "[", "1", "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"deformlist2d", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"mydim", ",", "tdeltaf", ",", "ntsoln"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noer", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"change", "=", 
   RowBox[{"-", 
    SuperscriptBox["10", 
     RowBox[{"-", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxchange", "=", 
   RowBox[{"-", 
    SuperscriptBox["10", 
     RowBox[{"-", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"tdeltaf", ">", ".088"}], "\[And]", 
    RowBox[{
     RowBox[{"Abs", "[", "change", "]"}], ">", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"noer", ">=", "5"}], "&&", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"change", "*", "2"}], "]"}], "<", 
        RowBox[{"Abs", "[", "maxchange", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"noer", "=", "0"}], ";", 
       RowBox[{"change", "=", 
        RowBox[{"2", "*", "change"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tdeltaf", "+", "change"}], "<=", ".09"}], ",", 
      RowBox[{
       RowBox[{"change", "=", 
        RowBox[{
         RowBox[{"-", "5"}], "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}]}], ";", 
       RowBox[{"maxchange", "=", 
        RowBox[{
         RowBox[{"-", "5"}], "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"tdeltaf", "=", 
     RowBox[{"tdeltaf", "+", "change"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"plength", "=", 
     RowBox[{"Min", "[", 
      RowBox[{"10", ",", 
       RowBox[{"Length", "@", 
        RowBox[{"deformlist2d", "[", "1", "]"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"fvalues", "=", 
     RowBox[{
      RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "plength"}], ";;", 
         RowBox[{"-", "1"}]}], ",", "3"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"dvalues", "=", 
     RowBox[{
      RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "plength"}], ";;", 
         RowBox[{"-", "1"}]}], ",", "2"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"newguess", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Fit", "[", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{"dvalues", ",", 
              RowBox[{"fvalues", "[", 
               RowBox[{"[", 
                RowBox[{"All", ",", "rr"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             SuperscriptBox["x", "n"], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", 
               RowBox[{"plength", "-", "1"}]}], "}"}]}], "]"}], ",", "x"}], 
          "]"}], "/.", 
         RowBox[{"x", "->", "tdeltaf"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"rr", ",", 
          RowBox[{"Length", "@", 
           RowBox[{"fvalues", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "]"}], "//", 
      "precise"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"glist1", "=", 
     RowBox[{"deformdeltaf", "[", 
      RowBox[{
      "newguess", ",", "tSSl", ",", "tSDl", ",", "tdeltaf", ",", "mydim"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Not", "[", 
       RowBox[{"glist1", "===", "err"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<noerr\>\"", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"noer", "=", 
        RowBox[{"noer", "+", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"glist0", "=", "glist1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"deformlist2d", "[", "1", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"mydim", ",", "tdeltaf", ",", "glist0"}], "}"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"zerolist2d", "[", "1", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Prepend", "[", 
            RowBox[{"#", ",", "tdeltaf"}], "]"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"getzeros", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"glist0", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "ilength"}], "+", "1"}], ";;"}], "]"}], "]"}], 
              "~", "Join", "~", 
              RowBox[{"{", "1", "}"}]}], ",", "tdeltaf", ",", "mydim", ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "3"}]], ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "2"}]], ",", 
             RowBox[{"-", "1"}]}], "]"}], ")"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<err\>\"", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"noer", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"tdeltaf", "=", 
        RowBox[{"tdeltaf", "-", "change"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"change", "=", 
        RowBox[{"change", "/", "2"}]}], ";"}]}], "\[IndentingNewLine]", "]"}],
     ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.841946085624467*^9, 3.841946085961383*^9}, {
   3.841946134049094*^9, 3.841946228685107*^9}, 3.841946335789528*^9, {
   3.8419463763417473`*^9, 3.841946387810573*^9}, 3.841946570253583*^9, {
   3.841946674390108*^9, 3.841946677277997*^9}, 3.8419521001572447`*^9, 
   3.8419605100971746`*^9, 3.841961874789173*^9, {3.841963906458187*^9, 
   3.841963910995967*^9}, {3.84200861234061*^9, 3.842008612548456*^9}, {
   3.842008664027643*^9, 3.842008736073989*^9}, {3.8435655422347937`*^9, 
   3.843565547994034*^9}, {3.8435656773862553`*^9, 3.843565768778558*^9}, {
   3.843565809947773*^9, 3.843565892152094*^9}, {3.843566138213168*^9, 
   3.843566138888*^9}, 3.843566261987653*^9, {3.843566716188449*^9, 
   3.843566723636424*^9}, 3.843566884271468*^9, 3.843566926537056*^9, {
   3.8435676741901083`*^9, 3.843567753085301*^9}, 3.8435718041889544`*^9, {
   3.843573618428975*^9, 3.84357362716014*^9}, {3.8435837155037527`*^9, 
   3.843583723766217*^9}, {3.843650337582567*^9, 3.8436504721182957`*^9}, 
   3.843650527208173*^9, {3.843667860517447*^9, 3.8436679072277393`*^9}, {
   3.843668237246255*^9, 3.843668271147176*^9}, {3.8437511671414957`*^9, 
   3.8437511672039843`*^9}, {3.8445202040393877`*^9, 3.844520220071047*^9}, {
   3.8447724543272953`*^9, 3.844772454342079*^9}, {3.844772845112103*^9, 
   3.844772863314438*^9}, {3.8447729113815117`*^9, 3.8447729134585733`*^9}, {
   3.844773096647463*^9, 3.8447731732240057`*^9}, 3.8447732985114717`*^9, {
   3.8447739037896137`*^9, 3.844773928595977*^9}, {3.844773993221891*^9, 
   3.844773998885037*^9}, {3.844775685026648*^9, 3.844775685037533*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"1b68cad6-0335-47d4-a8de-073c7e0e3c41"],

Cell[CellGroupData[{

Cell[BoxData[
 DynamicBox[ToBoxes[
   N[$CellContext`change], StandardForm],
  ImageSizeCache->{28.30078125, {0., 5.}}]], "Print",
 CellChangeTimes->{{3.841946186613419*^9, 3.841946229768643*^9}, 
   3.841946336834046*^9, 3.841946388554523*^9, 3.841946573661895*^9, 
   3.841946684674508*^9, 3.841952106035509*^9, 3.841960434566461*^9, 
   3.841960511256979*^9, 3.841961092247999*^9, 3.8419618830886297`*^9, 
   3.8419628587857027`*^9, {3.841963898911799*^9, 3.84196391401963*^9}, {
   3.842008696774181*^9, 3.842008706686921*^9}, 3.84200873704834*^9, 
   3.842008851215163*^9, 3.8420089386733627`*^9, 3.84200907691775*^9, {
   3.843565882021923*^9, 3.8435658929980087`*^9}, 3.843566107607624*^9, 
   3.843566139689743*^9, {3.84356673237459*^9, 3.843566738440021*^9}, {
   3.84356687334424*^9, 3.8435668848017607`*^9}, 3.843566927548092*^9, 
   3.843567386213607*^9, 3.843567759970106*^9, 3.843570927449519*^9, {
   3.843571806001233*^9, 3.843571820060111*^9}, 3.843573581241042*^9, 
   3.843573628129847*^9, {3.843574587279375*^9, 3.843574595965362*^9}, 
   3.84357535673153*^9, 3.8435757564922123`*^9, 3.843578872309104*^9, 
   3.8435792360374947`*^9, 3.843579794399528*^9, 3.8435800412513*^9, 
   3.843580354992223*^9, 3.8435805483086357`*^9, 3.84358077346912*^9, 
   3.843581095779551*^9, 3.8435813232728167`*^9, 3.8435820989775667`*^9, 
   3.843582670212031*^9, 3.8435829325595284`*^9, 3.8435832205568027`*^9, 
   3.8435837274681473`*^9, 3.8435841718202763`*^9, 3.84358473254042*^9, 
   3.8435853439760437`*^9, 3.843585665059607*^9, 3.84358601326471*^9, 
   3.8435862231213293`*^9, 3.843650428107686*^9, {3.843650491341256*^9, 
   3.843650538569868*^9}, 3.843650829075562*^9, 3.8436511277029257`*^9, 
   3.843652013718334*^9, 3.843653364588792*^9, 3.843660726449003*^9, 
   3.843667914682081*^9, {3.843668239743861*^9, 3.8436682894819727`*^9}, 
   3.8436941060204782`*^9, 3.843743375119564*^9, 3.84375082731209*^9, 
   3.843750954173091*^9, {3.843751162149531*^9, 3.843751167423666*^9}, 
   3.8445202212552547`*^9, {3.844772499465741*^9, 3.84477252186563*^9}, 
   3.8447728648804197`*^9, 3.8447729184345503`*^9, 3.844773179141924*^9, 
   3.844773894217409*^9, 3.844773929131768*^9, 3.844773999926436*^9, 
   3.84477574553126*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"4b9a9e4e-cc08-4d44-ad7c-5ae8f973627b"],

Cell[BoxData[
 DynamicBox[ToBoxes[
   N[$CellContext`tdeltaf], StandardForm],
  ImageSizeCache->{20.21484375, {0., 5.}}]], "Print",
 CellChangeTimes->{{3.841946186613419*^9, 3.841946229768643*^9}, 
   3.841946336834046*^9, 3.841946388554523*^9, 3.841946573661895*^9, 
   3.841946684674508*^9, 3.841952106035509*^9, 3.841960434566461*^9, 
   3.841960511256979*^9, 3.841961092247999*^9, 3.8419618830886297`*^9, 
   3.8419628587857027`*^9, {3.841963898911799*^9, 3.84196391401963*^9}, {
   3.842008696774181*^9, 3.842008706686921*^9}, 3.84200873704834*^9, 
   3.842008851215163*^9, 3.8420089386733627`*^9, 3.84200907691775*^9, {
   3.843565882021923*^9, 3.8435658929980087`*^9}, 3.843566107607624*^9, 
   3.843566139689743*^9, {3.84356673237459*^9, 3.843566738440021*^9}, {
   3.84356687334424*^9, 3.8435668848017607`*^9}, 3.843566927548092*^9, 
   3.843567386213607*^9, 3.843567759970106*^9, 3.843570927449519*^9, {
   3.843571806001233*^9, 3.843571820060111*^9}, 3.843573581241042*^9, 
   3.843573628129847*^9, {3.843574587279375*^9, 3.843574595965362*^9}, 
   3.84357535673153*^9, 3.8435757564922123`*^9, 3.843578872309104*^9, 
   3.8435792360374947`*^9, 3.843579794399528*^9, 3.8435800412513*^9, 
   3.843580354992223*^9, 3.8435805483086357`*^9, 3.84358077346912*^9, 
   3.843581095779551*^9, 3.8435813232728167`*^9, 3.8435820989775667`*^9, 
   3.843582670212031*^9, 3.8435829325595284`*^9, 3.8435832205568027`*^9, 
   3.8435837274681473`*^9, 3.8435841718202763`*^9, 3.84358473254042*^9, 
   3.8435853439760437`*^9, 3.843585665059607*^9, 3.84358601326471*^9, 
   3.8435862231213293`*^9, 3.843650428107686*^9, {3.843650491341256*^9, 
   3.843650538569868*^9}, 3.843650829075562*^9, 3.8436511277029257`*^9, 
   3.843652013718334*^9, 3.843653364588792*^9, 3.843660726449003*^9, 
   3.843667914682081*^9, {3.843668239743861*^9, 3.8436682894819727`*^9}, 
   3.8436941060204782`*^9, 3.843743375119564*^9, 3.84375082731209*^9, 
   3.843750954173091*^9, {3.843751162149531*^9, 3.843751167423666*^9}, 
   3.8445202212552547`*^9, {3.844772499465741*^9, 3.84477252186563*^9}, 
   3.8447728648804197`*^9, 3.8447729184345503`*^9, 3.844773179141924*^9, 
   3.844773894217409*^9, 3.844773929131768*^9, 3.844773999926436*^9, 
   3.844775745546732*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"9fc509fe-fabf-40a0-a3be-86f0026e5336"]
}, Open  ]],

Cell[BoxData[
 DynamicBox[ToBoxes[
   ListLinePlot[
    Log[$CellContext`obj2list]], StandardForm],
  ImageSizeCache->{216., {65., 67.9020886065259}}]], "Output",
 CellChangeTimes->{{3.843650491423045*^9, 3.8436505386631813`*^9}, 
   3.843650829164762*^9, 3.843651127797915*^9, 3.8436520138130693`*^9, 
   3.84365336485502*^9, 3.843660726539276*^9, 3.843667914797583*^9, {
   3.84366823986555*^9, 3.843668289598219*^9}, 3.8436941061361933`*^9, 
   3.8437433752906857`*^9, 3.843750827504921*^9, 3.843750954367638*^9, {
   3.8437511623681087`*^9, 3.843751167627633*^9}, 3.844520221345456*^9, {
   3.844772499494272*^9, 3.844772521894315*^9}, 3.844772864908993*^9, 
   3.844772918472383*^9, 3.844773179173194*^9, 3.844773894247867*^9, 
   3.844773929165134*^9, 3.8447739999584503`*^9, 3.844775745561624*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"a7a41235-cb1b-4b2b-a722-76ddb15b7f43"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.843565921970924*^9, 3.8435659365637703`*^9}, {
  3.843566075844275*^9, 3.843566085051043*^9}, {3.843566272684276*^9, 
  3.843566303083634*^9}, {3.843650387819118*^9, 3.8436503886903067`*^9}, {
  3.843650484509026*^9, 3.843650484511631*^9}, {3.843667890293132*^9, 
  3.84366789029456*^9}, {3.8447724543460817`*^9, 3.844772476499721*^9}},
 CellLabel->
  "In[517]:=",ExpressionUUID->"ac9376d6-2e27-49f2-b476-858c458eae0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Add new point", "Section",
 CellChangeTimes->{{3.843652412355554*^9, 
  3.8436524151396313`*^9}},ExpressionUUID->"9415230b-57fe-4dc3-8bdb-\
8926e9418309"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"deformlist2d", "[", "1", "]"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.843668341859044*^9, 3.84366834926877*^9}, {
   3.844772971615881*^9, 3.8447729718315563`*^9}, 3.8447756850573063`*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"dd66562c-390c-4b58-acdf-4caa7717019e"],

Cell[BoxData["20"], "Output",
 CellChangeTimes->{{3.843668342874469*^9, 3.843668350199486*^9}, 
   3.84369420029627*^9, 3.8437435016422577`*^9, 3.8437513243338203`*^9, {
   3.844520491260303*^9, 3.844520505309095*^9}, 3.8447729725429068`*^9, 
   3.844774087685935*^9, 3.844776029907899*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"544df1eb-83bd-4223-aefa-e9529f8b7602"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"npos", "=", "16"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mydf", "=", 
   RowBox[{
    RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"npos", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myy", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"npos", ",", "3"}], "]"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "ilength"}], "+", "1"}], ";;"}], "]"}], "]"}], "~", 
    "Join", "~", 
    RowBox[{"{", "1", "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"zeros", "=", 
      RowBox[{"getzeros", "[", 
       RowBox[{"myy", ",", "mydf", ",", "mydim", ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "3"}]], ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "2"}]], ",", 
        RowBox[{"-", 
         SuperscriptBox["10", 
          RowBox[{"-", "1"}]]}]}], "]"}]}], ")"}], "//", 
    RowBox[{
     RowBox[{"SortBy", "[", 
      RowBox[{"#", ",", "Last"}], "]"}], "&"}]}], "//", "N"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Rd", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"zeros", "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "/;", 
             RowBox[{"b", "<", 
              RowBox[{"-", 
               SuperscriptBox["10", 
                RowBox[{"-", "3"}]]}]}]}], ":>", "Nothing"}]}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"_", ",", "_", ",", "single"}], "}"}], "\[Rule]", 
           "Nothing"}]}], "/.", 
         RowBox[{"double", "->", "Nothing"}]}], 
        RowBox[{"(*", 
         RowBox[{"/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a_", ",", "b_"}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"a", ",", 
             RowBox[{"b", "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 FractionBox["1", "3"], 
                 RowBox[{"RandomReal", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}]}]}], 
               ")"}]}]}], "}"}]}]}], "*)"}], "//", "Rationalize"}], ")"}], 
      "[", 
      RowBox[{"[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "]"}], "~", "Join", 
     "~", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"zeros", "[", 
           RowBox[{"[", 
            RowBox[{"6", ",", "2"}], "]"}], "]"}], "+", 
          RowBox[{"zeros", "[", 
           RowBox[{"[", 
            RowBox[{"7", ",", "2"}], "]"}], "]"}]}], "2"]}], "}"}], "}"}]}]}],
    ")"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Rs", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"zeros", "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "/;", 
             RowBox[{"b", "<", 
              RowBox[{"-", 
               SuperscriptBox["10", 
                RowBox[{"-", "3"}]]}]}]}], ":>", "Nothing"}]}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"_", ",", "_", ",", "double"}], "}"}], "\[Rule]", 
           "Nothing"}]}], "/.", 
         RowBox[{"single", "->", "Nothing"}]}], ")"}], 
       RowBox[{"(*", 
        RowBox[{"/.", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a_", ",", "b_"}], "}"}], "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"b", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"0", 
                RowBox[{
                 FractionBox["1", "10"], 
                 RowBox[{"RandomReal", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}]}]}]}], 
              ")"}]}]}], "}"}]}]}], "*)"}], "//", "Rationalize"}], ")"}], "[", 
     RowBox[{"[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], "]"}]}], 
   RowBox[{"(*", 
    RowBox[{"~", "Join", "~", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"4", ",", "0"}], "}"}], "}"}]}], "*)"}], ")"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.8436525993163137`*^9, 3.843652718084174*^9}, {
   3.8436528326222*^9, 3.843652990189987*^9}, {3.8436530202634163`*^9, 
   3.843653028456201*^9}, 3.8436532104332447`*^9, 3.843653241321694*^9, {
   3.8436535016514378`*^9, 3.843653521178421*^9}, {3.84365356378726*^9, 
   3.843653579074604*^9}, {3.843660912285088*^9, 3.843660943779274*^9}, {
   3.843661001327381*^9, 3.84366110798841*^9}, {3.843667905896699*^9, 
   3.843667905897757*^9}, {3.843668157735324*^9, 3.843668175915491*^9}, 
   3.843668224556767*^9, {3.843668364390256*^9, 3.843668423868465*^9}, {
   3.843668459918201*^9, 3.843668649660059*^9}, {3.84369420186108*^9, 
   3.84369424337367*^9}, {3.843751326229795*^9, 3.8437513651893187`*^9}, {
   3.844520513154228*^9, 3.844520530400484*^9}, {3.844520612737883*^9, 
   3.844520613136688*^9}, 3.8445207044911346`*^9, {3.844772978384013*^9, 
   3.844773005063167*^9}, 3.8447730553751*^9, {3.8447740981094627`*^9, 
   3.8447741880306263`*^9}, {3.84477568506031*^9, 3.8447756850622797`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"641acee5-9f05-4c89-845d-2d0fa356c62e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "4.285765047088517`", "double"},
     {"3.`", "2.0272546189265657`", "double"},
     {"8.`", "0.9163527751458242`", "double"},
     {"1.`", "4.817359293555511`*^-56", "single"},
     {"1.`", "0.11574614445192331`", "single"},
     {"1.`", "0.8764345627308681`", "single"},
     {"2.`", 
      RowBox[{"-", "7.294426737676161`*^-33"}], "single"},
     {"2.`", "2.7777410822341277`", "single"},
     {"2.`", "2.7892090044694626`", "single"},
     {"3.`", 
      RowBox[{"-", "0.07568281032489538`"}], "single"},
     {"4.`", 
      RowBox[{"-", "0.07250200038790003`"}], "single"},
     {"5.`", 
      RowBox[{"-", "0.05790835506825652`"}], "single"},
     {"6.`", 
      RowBox[{"-", "0.04101176843013536`"}], "single"},
     {"7.`", 
      RowBox[{"-", "0.022382400875019345`"}], "single"},
     {"8.`", 
      RowBox[{"-", "3.5267612786845824`*^-30"}], "single"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.843652640538869*^9, 3.8436527207961483`*^9}, {
   3.843652844701235*^9, 3.84365299116194*^9}, {3.843653025668846*^9, 
   3.843653029508293*^9}, 3.8436532114119253`*^9, 3.8436532419968147`*^9, {
   3.843653489285007*^9, 3.843653523283712*^9}, {3.843653564847983*^9, 
   3.843653580142418*^9}, {3.843660903993678*^9, 3.843660945535515*^9}, {
   3.843661002292314*^9, 3.843661108785119*^9}, 3.843668180678211*^9, 
   3.843668225433255*^9, {3.8436683529626827`*^9, 3.8436684247998447`*^9}, {
   3.843668461608116*^9, 3.8436685251636744`*^9}, {3.843668555957502*^9, 
   3.8436686151338577`*^9}, {3.843668646690246*^9, 3.843668650744443*^9}, {
   3.843694203166436*^9, 3.843694244940769*^9}, 3.84374350439841*^9, {
   3.8437513285194883`*^9, 3.8437513375067472`*^9}, 3.843751368231833*^9, {
   3.844520497379918*^9, 3.8445205316569242`*^9}, 3.8445206142202187`*^9, 
   3.8445207059567947`*^9, {3.844772994998715*^9, 3.8447730062002277`*^9}, 
   3.844773067062446*^9, {3.844774099729528*^9, 3.844774188985509*^9}, 
   3.844776030814865*^9},
 CellLabel->
  "Out[94]//MatrixForm=",ExpressionUUID->"eda428f2-5f3d-4538-9cb6-\
47fa4b4aa505"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "4.285765047088517`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.`", ",", "2.0272546189265657`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.`", ",", "0.9163527751458242`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.`", ",", "2.783475043351795`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.843652640538869*^9, 3.8436527207961483`*^9}, {
   3.843652844701235*^9, 3.84365299116194*^9}, {3.843653025668846*^9, 
   3.843653029508293*^9}, 3.8436532114119253`*^9, 3.8436532419968147`*^9, {
   3.843653489285007*^9, 3.843653523283712*^9}, {3.843653564847983*^9, 
   3.843653580142418*^9}, {3.843660903993678*^9, 3.843660945535515*^9}, {
   3.843661002292314*^9, 3.843661108785119*^9}, 3.843668180678211*^9, 
   3.843668225433255*^9, {3.8436683529626827`*^9, 3.8436684247998447`*^9}, {
   3.843668461608116*^9, 3.8436685251636744`*^9}, {3.843668555957502*^9, 
   3.8436686151338577`*^9}, {3.843668646690246*^9, 3.843668650744443*^9}, {
   3.843694203166436*^9, 3.843694244940769*^9}, 3.84374350439841*^9, {
   3.8437513285194883`*^9, 3.8437513375067472`*^9}, 3.843751368231833*^9, {
   3.844520497379918*^9, 3.8445205316569242`*^9}, 3.8445206142202187`*^9, 
   3.8445207059567947`*^9, {3.844772994998715*^9, 3.8447730062002277`*^9}, 
   3.844773067062446*^9, {3.844774099729528*^9, 3.844774188985509*^9}, 
   3.84477603083676*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"d4bd71ca-81cd-4262-a877-a5e2134ea9d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.8764345627308681`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.`", ",", 
     RowBox[{"-", "7.294426737676161`*^-33"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.`", ",", 
     RowBox[{"-", "3.5267612786845824`*^-30"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.843652640538869*^9, 3.8436527207961483`*^9}, {
   3.843652844701235*^9, 3.84365299116194*^9}, {3.843653025668846*^9, 
   3.843653029508293*^9}, 3.8436532114119253`*^9, 3.8436532419968147`*^9, {
   3.843653489285007*^9, 3.843653523283712*^9}, {3.843653564847983*^9, 
   3.843653580142418*^9}, {3.843660903993678*^9, 3.843660945535515*^9}, {
   3.843661002292314*^9, 3.843661108785119*^9}, 3.843668180678211*^9, 
   3.843668225433255*^9, {3.8436683529626827`*^9, 3.8436684247998447`*^9}, {
   3.843668461608116*^9, 3.8436685251636744`*^9}, {3.843668555957502*^9, 
   3.8436686151338577`*^9}, {3.843668646690246*^9, 3.843668650744443*^9}, {
   3.843694203166436*^9, 3.843694244940769*^9}, 3.84374350439841*^9, {
   3.8437513285194883`*^9, 3.8437513375067472`*^9}, 3.843751368231833*^9, {
   3.844520497379918*^9, 3.8445205316569242`*^9}, 3.8445206142202187`*^9, 
   3.8445207059567947`*^9, {3.844772994998715*^9, 3.8447730062002277`*^9}, 
   3.844773067062446*^9, {3.844774099729528*^9, 3.844774188985509*^9}, 
   3.844776030852563*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"9c0ed37d-9629-420a-a627-44f39c16c70b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tSSl", "=", 
   RowBox[{"Rs", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tSDl", "=", 
   RowBox[{"Rd", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nd", "=", 
   RowBox[{"Length", "@", "Rd"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ns", "=", 
   RowBox[{"Length", "@", "Rs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"guesslist", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Rs", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], "}"}], "~", "Join", "~", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Rd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{
         RowBox[{"-", "4"}], "i"}]], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "Ns"}], "}"}]}], "]"}], "~", "Join", "~", 
     
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{
         RowBox[{"-", "4"}], "i"}]], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
     
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"myy", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "ilength"}]}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evalmon", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cslist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]list", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"objlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"obj2list", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "@", 
   RowBox[{"Dynamic", "@", "evalmon"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Log", "@", 
        RowBox[{"Abs", "@", "cslist"}]}], "\[Transpose]"}], "]"}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Log", "@", 
        RowBox[{"Abs", "@", "cdlist"}]}], "\[Transpose]"}], "]"}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"\[Alpha]list", "\[Transpose]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{"dlist", "\[Transpose]"}], "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Dynamic", "@", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"obj2list", "//", "Log"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Chaging step size to \>\"", ",", 
    RowBox[{"Dynamic", "@", "stepd"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ntsoln2", "=", 
   RowBox[{"myNewton", "[", 
    RowBox[{
    "mydim", ",", "mydf", ",", "tSSl", ",", "tSDl", ",", "guesslist", ",", 
     "objform", ",", "jacform", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "50"}]], ",", "1000", ",", 
     RowBox[{"10", "/", "10"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.842008529541924*^9, {3.8435654960834417`*^9, 3.843565503042857*^9}, {
   3.843583178838978*^9, 3.843583191828281*^9}, 3.84365023133491*^9, {
   3.8436507637027187`*^9, 3.843650768686874*^9}, {3.843651207346202*^9, 
   3.843651210145248*^9}, {3.843652322748981*^9, 3.843652322843994*^9}, {
   3.843652916341518*^9, 3.843652936229104*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"4a00af26-b3f8-4a83-8fd1-ad2927de91c7"],

Cell[BoxData[
 DynamicBox[ToBoxes[$CellContext`evalmon, StandardForm],
  ImageSizeCache->{8.0859375, {0., 5.}}]], "Print",
 CellChangeTimes->{{3.8436529176943607`*^9, 3.843652992886195*^9}, 
   3.843653032587809*^9, 3.843653214449211*^9, 3.843653245475728*^9, 
   3.843653529154464*^9, 3.84365358187626*^9, {3.843660927211145*^9, 
   3.843660947094702*^9}, {3.843661012304234*^9, 3.843661079935171*^9}, 
   3.843661110025464*^9, 3.843668535841786*^9, 3.84366856911442*^9, 
   3.843668616690518*^9, 3.843668651463826*^9, 3.843694248107133*^9, 
   3.843743509440576*^9, {3.843751343004724*^9, 3.843751368621993*^9}, 
   3.844520537745111*^9, 3.844520619960923*^9, {3.844520688168695*^9, 
   3.8445207074881268`*^9}, 3.844773031117566*^9, 3.844773069979125*^9, 
   3.844774194960113*^9, 3.844776030965768*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"d1429f88-90de-4fa5-9295-53e051cb5f82"],

Cell[BoxData[
 DynamicBox[ToBoxes[
   ListLinePlot[
    Log[$CellContext`obj2list]], StandardForm],
  ImageSizeCache->{216., {65., 67.9020886065259}}]], "Output",
 CellChangeTimes->{{3.8436529177428513`*^9, 3.8436529929319773`*^9}, 
   3.84365303266579*^9, 3.843653214497757*^9, 3.843653245517891*^9, 
   3.843653529196885*^9, 3.8436535819197397`*^9, {3.843660927303075*^9, 
   3.843660947179503*^9}, {3.843661012357142*^9, 3.843661079988793*^9}, 
   3.8436611100758247`*^9, 3.843668535890531*^9, 3.843668569172282*^9, 
   3.843668616749226*^9, 3.843668651520164*^9, 3.8436942481715393`*^9, 
   3.843743509527075*^9, {3.843751343113345*^9, 3.843751368710677*^9}, 
   3.844520537793132*^9, 3.844520620003063*^9, {3.844520688212008*^9, 
   3.844520707532826*^9}, 3.844773031132513*^9, 3.844773069993294*^9, 
   3.8447741949749117`*^9, 3.844776030981587*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"d35601e1-3c2b-4514-88ad-68480405905c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Chaging step size to \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[$CellContext`stepd, StandardForm],
    ImageSizeCache->{816.6796875, {0., 5.}}]}],
  SequenceForm["Chaging step size to ", 
   Dynamic[$CellContext`stepd]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8436529176943607`*^9, 3.843652992886195*^9}, 
   3.843653032587809*^9, 3.843653214449211*^9, 3.843653245475728*^9, 
   3.843653529154464*^9, 3.84365358187626*^9, {3.843660927211145*^9, 
   3.843660947094702*^9}, {3.843661012304234*^9, 3.843661079935171*^9}, 
   3.843661110025464*^9, 3.843668535841786*^9, 3.84366856911442*^9, 
   3.843668616690518*^9, 3.843668651463826*^9, 3.843694248107133*^9, 
   3.843743509440576*^9, {3.843751343004724*^9, 3.843751368621993*^9}, 
   3.844520537745111*^9, 3.844520619960923*^9, {3.844520688168695*^9, 
   3.8445207074881268`*^9}, 3.844773031117566*^9, 3.844773069979125*^9, 
   3.844774194960113*^9, 3.8447760310213423`*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"5368d028-519a-4283-9242-3829587ac715"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"getzeros", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ntsoln2", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "ilength"}], "+", "1"}], ";;"}], "]"}], "]"}], "~", 
       "Join", "~", 
       RowBox[{"{", "1", "}"}]}], ",", "mydf", ",", "mydim", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "2"}]], ",", 
      RowBox[{"-", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], "]"}], ")"}], "//", "N"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{3.843653195991625*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"147d8a72-3a60-4c60-8e29-56f660bfeedb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "4.743398643407376`*^-56", "single"},
     {"1.`", "0.11575201912651654`", "single"},
     {"1.`", "0.8764348763337448`", "single"},
     {"1.`", "4.295310806660838`", "double"},
     {"2.`", 
      RowBox[{"-", "7.294426737676161`*^-33"}], "single"},
     {"2.`", "2.7921099262460203`", "double"},
     {"3.`", "2.034303685565187`", "double"},
     {"8.`", 
      RowBox[{"-", "3.5267612786845824`*^-30"}], "single"},
     {"8.`", "0.9211945802912395`", "double"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.843653197198317*^9, 3.843653229993999*^9, 
  3.843653589275955*^9, 3.843661119853438*^9, 3.843668663097283*^9, 
  3.843694269161458*^9, 3.8437435275482073`*^9, 3.843751385013537*^9, 
  3.844520718368472*^9, 3.844774202428281*^9, 3.8447760351064873`*^9},
 CellLabel->
  "Out[114]//MatrixForm=",ExpressionUUID->"182b3cbd-d4e8-411b-85ba-\
124a9abc6d70"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Deformation continue", "Section",
 CellChangeTimes->{{3.844774251214306*^9, 
  3.844774264166684*^9}},ExpressionUUID->"c5e4890f-e5ab-4525-8ad5-\
01160a638c2b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dynamic", "@", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"zerolist2d", "[", "nindx", "]"}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
               
               RowBox[{
                RowBox[{"b", "==", "sp"}], "\[And]", 
                RowBox[{"c", "<", "20"}], "\[And]", 
                RowBox[{"d", "==", "double"}]}]}], ":>", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c"}], "}"}]}]}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
              RowBox[{"NumberQ", "[", "a", "]"}]}], "->", "Nothing"}]}], ",", 
           "1"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"{", "}"}], "->", "Nothing"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"sp", ",", 
          RowBox[{"Length", "@", "spins"}]}], "}"}]}], "]"}], 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"3", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"Mod", "[", 
            RowBox[{"1", ",", "10"}], "]"}], "]"}], "]"}]}]}], "*)"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<\[CircleDot]\>\"", ",", 
         RowBox[{"Scaled", "[", "0.015", "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "Automatic"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"zerolist2d", "[", "nindx", "]"}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
               
               RowBox[{
                RowBox[{"b", "==", "sp"}], "\[And]", 
                RowBox[{"c", "<", "20"}], "\[And]", 
                RowBox[{"d", "==", "single"}]}]}], ":>", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c"}], "}"}]}]}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
              RowBox[{"NumberQ", "[", "a", "]"}]}], "->", "Nothing"}]}], ",", 
           "1"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"{", "}"}], "->", "Nothing"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"sp", ",", 
          RowBox[{"Length", "@", "spins"}]}], "}"}]}], "]"}], 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"3", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"Mod", "[", 
            RowBox[{"1", ",", "10"}], "]"}], "]"}], "]"}]}]}], "*)"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<\[CirclePlus]\>\"", ",", 
         RowBox[{"Scaled", "[", "0.015", "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "Automatic"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "->", "All"}], ",", 
    RowBox[{"ImageSize", "->", "1000"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[115]:=",ExpressionUUID->"ba7835ef-c54d-441c-a3e2-e21895db6b38"],

Cell[BoxData[
 DynamicBox[ToBoxes[
   Show[
    ListPlot[
     Table[
      ReplaceAll[
       Flatten[
        ReplaceAll[
         ReplaceAll[
          $CellContext`zerolist2d[$CellContext`nindx], Condition[{
             Pattern[$CellContext`a, 
              Blank[]], 
             Pattern[$CellContext`b, 
              Blank[]], 
             Pattern[$CellContext`c, 
              Blank[]], 
             Pattern[$CellContext`d, 
              Blank[]]}, 
            
            And[$CellContext`b == $CellContext`sp, $CellContext`c < 
             20, $CellContext`d == $CellContext`double]] :> {$CellContext`a, \
$CellContext`c}], Condition[{
            Pattern[$CellContext`a, 
             Blank[]], 
            Pattern[$CellContext`b, 
             Blank[]], 
            Pattern[$CellContext`c, 
             Blank[]], 
            Pattern[$CellContext`d, 
             Blank[]]}, 
           NumberQ[$CellContext`a]] -> Nothing], 1], {} -> 
       Nothing], {$CellContext`sp, 
       Length[$CellContext`spins]}], PlotMarkers -> {"\[CircleDot]", 
       Scaled[0.015]}, PlotLegends -> Automatic], 
    ListPlot[
     Table[
      ReplaceAll[
       Flatten[
        ReplaceAll[
         ReplaceAll[
          $CellContext`zerolist2d[$CellContext`nindx], Condition[{
             Pattern[$CellContext`a, 
              Blank[]], 
             Pattern[$CellContext`b, 
              Blank[]], 
             Pattern[$CellContext`c, 
              Blank[]], 
             Pattern[$CellContext`d, 
              Blank[]]}, 
            
            And[$CellContext`b == $CellContext`sp, $CellContext`c < 
             20, $CellContext`d == $CellContext`single]] :> {$CellContext`a, \
$CellContext`c}], Condition[{
            Pattern[$CellContext`a, 
             Blank[]], 
            Pattern[$CellContext`b, 
             Blank[]], 
            Pattern[$CellContext`c, 
             Blank[]], 
            Pattern[$CellContext`d, 
             Blank[]]}, 
           NumberQ[$CellContext`a]] -> Nothing], 1], {} -> 
       Nothing], {$CellContext`sp, 
       Length[$CellContext`spins]}], PlotMarkers -> {"\[CirclePlus]", 
       Scaled[0.015]}, PlotLegends -> Automatic], PlotRange -> All, ImageSize -> 
    1000], StandardForm],
  ImageSizeCache->{631., {184., 188.}}]], "Output",
 CellChangeTimes->{3.8447742667755527`*^9, 3.844776038296329*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"4d414e5d-0643-4b49-8f01-4d9b1f0bfba7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nindx", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "@", 
  RowBox[{"Dynamic", "@", 
   RowBox[{"N", "[", "change", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "@", 
  RowBox[{"Dynamic", "@", 
   RowBox[{"N", "[", "tdeltaf", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Dynamic", "@", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"obj2list", "//", "Log"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tdeltaf", "=", "mydf"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"glist0", "=", "ntsoln2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zerolist2d", "[", "nindx", "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"deformlist2d", "[", "nindx", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"mydim", ",", "tdeltaf", ",", "ntsoln2"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noer", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"change", "=", 
   RowBox[{
    RowBox[{"-", "1"}], "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxchange", "=", 
   RowBox[{"10", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"tdeltaf", ">", 
     RowBox[{
      RowBox[{"-", "2"}], "/", "5"}]}], "\[And]", 
    RowBox[{
     RowBox[{"Abs", "[", "change", "]"}], ">", 
     RowBox[{"1", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"noer", ">=", "3"}], "&&", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"change", "*", "2"}], "]"}], "<", 
        RowBox[{"Abs", "[", "maxchange", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"noer", "=", "0"}], ";", 
       RowBox[{"change", "=", 
        RowBox[{"2", "*", "change"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tdeltaf", "+", "change"}], "<", 
       RowBox[{"-", ".35"}]}], ",", 
      RowBox[{
       RowBox[{"change", "=", 
        RowBox[{"-", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ";", 
       RowBox[{"maxchange", "=", 
        RowBox[{"-", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"tdeltaf", "=", 
     RowBox[{"tdeltaf", "+", "change"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"plength", "=", 
     RowBox[{"Min", "[", 
      RowBox[{"2", ",", 
       RowBox[{"Length", "@", 
        RowBox[{"deformlist2d", "[", "nindx", "]"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"fvalues", "=", 
     RowBox[{
      RowBox[{"deformlist2d", "[", "nindx", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "plength"}], ";;", 
         RowBox[{"-", "1"}]}], ",", "3"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"dvalues", "=", 
     RowBox[{
      RowBox[{"deformlist2d", "[", "nindx", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "plength"}], ";;", 
         RowBox[{"-", "1"}]}], ",", "2"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"newguess", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Fit", "[", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{"dvalues", ",", 
              RowBox[{"fvalues", "[", 
               RowBox[{"[", 
                RowBox[{"All", ",", "rr"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             SuperscriptBox["x", "n"], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", 
               RowBox[{"plength", "-", "1"}]}], "}"}]}], "]"}], ",", "x"}], 
          "]"}], "/.", 
         RowBox[{"x", "->", "tdeltaf"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"rr", ",", 
          RowBox[{"Length", "@", 
           RowBox[{"fvalues", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "]"}], "//", 
      "precise"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"glist1", "=", 
     RowBox[{"deformdeltaf", "[", 
      RowBox[{
      "newguess", ",", "tSSl", ",", "tSDl", ",", "tdeltaf", ",", "mydim"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Not", "[", 
       RowBox[{"glist1", "===", "err"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<noerr\>\"", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"noer", "=", 
        RowBox[{"noer", "+", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"glist0", "=", "glist1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"deformlist2d", "[", "nindx", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"mydim", ",", "tdeltaf", ",", "glist0"}], "}"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"zerolist2d", "[", "nindx", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Prepend", "[", 
            RowBox[{"#", ",", "tdeltaf"}], "]"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"getzeros", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"glist0", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "ilength"}], "+", "1"}], ";;"}], "]"}], "]"}], 
              "~", "Join", "~", 
              RowBox[{"{", "1", "}"}]}], ",", "tdeltaf", ",", "mydim", ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "3"}]], ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "2"}]], ",", 
             RowBox[{"-", "1"}]}], "]"}], ")"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<err\>\"", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"noer", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"tdeltaf", "=", 
        RowBox[{"tdeltaf", "-", "change"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"change", "=", 
        RowBox[{"change", "/", "2"}]}], ";"}]}], "\[IndentingNewLine]", "]"}],
     ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.843653062391386*^9, 3.8436531446531143`*^9}, {
   3.843667890663433*^9, 3.843667905905738*^9}, {3.843668685123493*^9, 
   3.8436687455653267`*^9}, {3.8436690405025473`*^9, 3.843669050948682*^9}, 
   3.84375140459947*^9, {3.84452072440088*^9, 3.844520816152472*^9}, {
   3.8447742242066298`*^9, 3.8447742242176943`*^9}, {3.844774281424073*^9, 
   3.8447742859553633`*^9}, {3.84477568534474*^9, 3.844775685358356*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"a8c5b001-e4a4-4279-b3d9-056c7475d9aa"],

Cell[CellGroupData[{

Cell[BoxData[
 DynamicBox[ToBoxes[
   N[$CellContext`change], StandardForm],
  ImageSizeCache->{24.2578125, {0., 5.}}]], "Print",
 CellChangeTimes->{{3.84365313509779*^9, 3.843653146513826*^9}, 
   3.84365360031275*^9, 3.843661126964561*^9, {3.8436687627994432`*^9, 
   3.843668767464292*^9}, 3.84366905478658*^9, 3.843694272406279*^9, 
   3.8437435352917137`*^9, {3.843751390035281*^9, 3.8437514048576803`*^9}, 
   3.844520826595662*^9, {3.844774273206974*^9, 3.844774288292212*^9}, 
   3.84477604113207*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"c0e97c7b-7056-49a5-bc21-aa0f1f9ba366"],

Cell[BoxData[
 DynamicBox[ToBoxes[
   N[$CellContext`tdeltaf], StandardForm],
  ImageSizeCache->{16.171875, {0., 5.}}]], "Print",
 CellChangeTimes->{{3.84365313509779*^9, 3.843653146513826*^9}, 
   3.84365360031275*^9, 3.843661126964561*^9, {3.8436687627994432`*^9, 
   3.843668767464292*^9}, 3.84366905478658*^9, 3.843694272406279*^9, 
   3.8437435352917137`*^9, {3.843751390035281*^9, 3.8437514048576803`*^9}, 
   3.844520826595662*^9, {3.844774273206974*^9, 3.844774288292212*^9}, 
   3.844776041147004*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"71852cde-22a9-4ed2-a022-e059a6eee14b"]
}, Open  ]],

Cell[BoxData[
 DynamicBox[ToBoxes[
   ListLinePlot[
    Log[$CellContext`obj2list]], StandardForm],
  ImageSizeCache->{216., {62., 64.98903462375978}}]], "Output",
 CellChangeTimes->{{3.843653135200289*^9, 3.843653146652927*^9}, 
   3.843653600412191*^9, 3.8436611270740347`*^9, {3.8436687629167337`*^9, 
   3.843668767577671*^9}, 3.8436690549038563`*^9, 3.8436942725158997`*^9, 
   3.84374353543891*^9, {3.843751390235736*^9, 3.843751405036162*^9}, 
   3.8445208266873417`*^9, {3.844774273238242*^9, 3.844774288323275*^9}, 
   3.844776041413424*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"f0afd22a-2546-4aec-adbb-5d9211d2b8e7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots of spectrum, OPEs and central charge", "Section",
 CellChangeTimes->{{3.844774707455986*^9, 
  3.844774726208305*^9}},ExpressionUUID->"34619ec7-8eb2-42d0-89ab-\
0ad987e4a408"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"r00", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "2"}], "]"}], "]"}], "~", "Join", 
      "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rs1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "1"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "1"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rd1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "2"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "2"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rd2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "3"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "3"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rd3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "4"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "4"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cs1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "5"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "6"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]1", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Qpoles", "[", 
            RowBox[{"mydim", ",", 
             RowBox[{"spins", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
           RowBox[{"x", "->", 
            RowBox[{"x", "-", 
             RowBox[{"(", 
              RowBox[{"mydim", "+", 
               RowBox[{"spins", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "-", "2"}], ")"}]}]}]}], 
          ")"}], "/.", 
         RowBox[{"x", "->", "rs1"}]}], ")"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox["cs1", "1"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cs2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "6"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "7"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]2", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Qpoles", "[", 
             RowBox[{"mydim", ",", 
              RowBox[{"spins", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"x", "->", 
             RowBox[{"x", "-", 
              RowBox[{"(", 
               RowBox[{"mydim", "+", 
                RowBox[{"spins", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "-", "2"}], ")"}]}]}]}], 
           ")"}]}], "/.", 
         RowBox[{"x", "->", 
          RowBox[{"Rs", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox["cs2", "1"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cs3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "7"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "8"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]3", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Qpoles", "[", 
             RowBox[{"mydim", ",", 
              RowBox[{"spins", "[", 
               RowBox[{"[", "8", "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"x", "->", 
             RowBox[{"x", "-", 
              RowBox[{"(", 
               RowBox[{"mydim", "+", 
                RowBox[{"spins", "[", 
                 RowBox[{"[", "8", "]"}], "]"}], "-", "2"}], ")"}]}]}]}], 
           ")"}]}], "/.", 
         RowBox[{"x", "->", 
          RowBox[{"Rs", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "2"}], "]"}], "]"}]}]}], ")"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox["cs3", "1"]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cd1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "8"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "9"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]1", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Qpoles", "[", 
            RowBox[{"mydim", ",", 
             RowBox[{"spins", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
           RowBox[{"x", "->", 
            RowBox[{"x", "-", 
             RowBox[{"(", 
              RowBox[{"mydim", "+", 
               RowBox[{"spins", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "-", "2"}], ")"}]}]}]}], 
          ")"}], "/.", 
         RowBox[{"x", "->", "rd1"}]}], ")"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox["cd1", "1"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cd2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "9"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "10"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]2", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"x", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Qpoles", "[", 
             RowBox[{"mydim", ",", 
              RowBox[{"spins", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"x", "->", 
             RowBox[{"x", "-", 
              RowBox[{"(", 
               RowBox[{"mydim", "+", 
                RowBox[{"0", 
                 RowBox[{"spins", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], "-", "2"}], ")"}]}]}]}], 
           ")"}]}], "/.", 
         RowBox[{"x", "->", "rd2"}]}], ")"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox["cd2", "1"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cd3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "10"}], "]"}], "]"}], 
      "~", "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "11"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]3", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"x", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Qpoles", "[", 
             RowBox[{"mydim", ",", 
              RowBox[{"spins", "[", 
               RowBox[{"[", "8", "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"x", "->", 
             RowBox[{"x", "-", 
              RowBox[{"(", 
               RowBox[{"mydim", "+", 
                RowBox[{"0", 
                 RowBox[{"spins", "[", 
                  RowBox[{"[", "8", "]"}], "]"}]}], "-", "2"}], ")"}]}]}]}], 
           ")"}]}], "/.", 
         RowBox[{"x", "->", "rd3"}]}], ")"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox["cd3", "1"]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8447747432900248`*^9, 3.844774766269816*^9}, {
  3.844775685380266*^9, 3.844775685419153*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"de98df88-1264-4735-832b-fbc16f4c2f7c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]2", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Qpoles", "[", 
           RowBox[{"mydim", ",", 
            RowBox[{"spins", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "/.", 
          RowBox[{"x", "->", 
           RowBox[{"x", "-", 
            RowBox[{"(", 
             RowBox[{"mydim", "+", "2", "-", "2"}], ")"}]}]}]}], ")"}]}], "/.", 
       RowBox[{"x", "->", 
        RowBox[{"Rs", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}], 
     RowBox[{"-", "1"}]], 
    SuperscriptBox["cs2", "1"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"r00", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"Sign", "@", "\[Lambda]2"}], ")"}]}], 
         SqrtBox[
          RowBox[{"Abs", "[", "\[Lambda]2", "]"}]], " ", 
         SuperscriptBox["r00", "2"]}]}], "}"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Central", " ", "Charge"}], "*)"}]}]}], "Input",
 CellLabel->
  "In[145]:=",ExpressionUUID->"31096762-b161-4c02-b69e-e9441ace88ff"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJxFVgs0lHkbly6ry6ldIqm09bGxGrXJalP9/dn4ovVFE9V20bi1aCtRkhW1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      
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.4, 0.145}, {-2.87893527812822*^8, 3.960157376126791*^7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.844774799285372*^9, 3.844776370237207*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"77c55eb6-2743-4422-8b5a-b12880f6a260"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"r00", ",", 
     RowBox[{"-", "\[Lambda]1"}]}], "}"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"r00", ",", 
     RowBox[{"-", "\[Kappa]1"}]}], "}"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"r00", ",", 
     RowBox[{"-", "\[Kappa]2"}]}], "}"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"r00", ",", 
     RowBox[{"-", "\[Kappa]3"}]}], "}"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.844774825905651*^9, 3.844774850163764*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"7587216a-73c2-4b94-ba24-7604b24f8ed7"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJxFlglQFMcaxwEReiiDSMCHiaHkKRgVTHwRifL0CyJPg4mCgjFKMAFMFCGI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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.4, 0.145}, {-3.232510508852899, 0.2732997574519628}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.844774850949995*^9, 3.844776370515615*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"f47b9fd5-f29c-4570-9b50-cc61190b7d97"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJw9lgs01dkexy1J8ihJmlKKZDWjVjTJLemHxqs0k4hIJSPJWyNUUpIKFYNh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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.4, 0.145}, {-0.05157862648491988, 0.009394008568359511}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.844774850949995*^9, 3.84477637073505*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"0651b391-1c72-41d4-8fa2-015ce0b60fe9"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJxFlglQU9cChjNsUqWKCAroY9PagiK0FXG9pwqKBGWT1QWogCJIEReUtYVA
2CGgpVoXlKUKj6IoEhXkdwORoiBCbjJULWMFFKWoLGJQXu696bwzk8lkJufc
c/7lO9d0e4R7sAqPx8tSfJjv3FvDX23NvUUu2vOTdG1GqPXdMbqVDjdJluf+
i4t831I8dtwgrnr3R02C3lKRqybTxXuuE/NrjouSnwxR7N+7r5FQnfCOLPf3
lPsVo5R+tyvkTxM7l1uH5NSnjkMv5n99hRhO6L/+/lc5Vf6mfeN27SvkdevO
v61r5ZTXVMuLJ/8Rk3XjTU4WXXJKZUHqTNkDMVn+vfCg4wc5pVhc8QQx8f5o
/iFdf5zaHLTiqUu2mBzfpVraazNOaST+bJe5W0z+HC5K83MfpxSLnW10EhMn
B/7wy/Bxyu+ao5bKAjHZ6O8em542TjG7XzVZTFreC/uXFP3/d720ZpshTxXb
tX2WVTfVkOyc3I/fWFuDnZ5aQxpF1hUWaUuhI7jRfGZtDYlPsFw1Y9Eq3Gbl
u0zsW0JiBlwJ9oXkvY4jl4n6iTfq55JWYG7XWEJoXTV5qXNaw95sMbjpl4jr
9WXmd0p6qGelx++YXLhIjM0j6lXfLyP2mbt75WVVJKagbL1FJ59oVsxRHPk8
+cCb9aIqfytJXx3wvM3sv2R/2scD27t3ED6zvZllJMHeeKI4PYxw+p4j0lqv
4IXt4YQ731mytOCgVmNPBAmt239YX+038l0Xjze9YQ9h5R4tJoF0wLG+6ZHk
lRtj4Bmium1LWcrdcMKoEVVfSKaZh6pcydxBOP1/IXcftdRW6HsRzu4cohv8
OvBZpz2JVritWRFH5vHf54YlW5HxMmZDrhh7NiSOrpyoj2XiErMfzv59x5eP
moFd7YckXB2ao79EYA3ucRn4xnKPIZ/YYrbV43kKjxFT9m5kkuEaGKixiYFl
XJLwZ8/1YOV6U4R738bHn6ScoTwvnvoWCzta3KDUC4tqBh6Wq3tAqSfuqLgZ
lGZ7Qqk3wqQ7N+XP9vrXH8wxW38jcZvnv/4igB9QsEVtE5T5RMGlmelu1zZi
DbN811XI2w48IMOroewDBlNrTIUGS8DGs7cW5paOC36v/Q9ML+xVJKQO+8r7
S//aa0TY6WP1KLsVQXcmriGuCjUUGYORKu+JxykXMqhIs236TXhkJ8XrrvQk
yr6iIijS80i0L+HkuQ071U0153/ZSlpHNzGRQvPCSTl6FX4kgg1sA6qXHp60
+J4/Yet2thE+OpZ05rg/4fp1F5WNQ8JAF3/izBUArWc9Vwzc3UYG4oiN37V7
eCy8usE5dAvhtteMGVMmXnou8yHccn9g7MfCL7VsPcj9FnbgLOWmq9nsTMIZ
e9rv46ubu4LnpdsRLU5ACLr0SzzFFoS142krJidMr8qZaYXfmDrsbUNEY+Rc
i1YHjDCnHW5D1f19RqE1HlhX8+5jx6GHyJsUNUXg7IcCRl75QwxOM88q9Q4C
K2dCO7YdESRRr3bBhgXAI7i3nz9p9DwCTFqNUh7hcvgKDWfTfehk8KTZgXiv
xQ5VSVH4ggVKB263XJpuPysGBxRt8ZraiR/D9Pran8ajwYQxsBOOR89HXx/4
CWycdSXwTvKJfqIpQH2hocISCU7kWfQaOAvA4sBGAgtJorzxsEDJDwki+/Sc
e2QCsHX0kkD9uTj2kEkydrBDAhNJ9PyEnclg3YiSIKKIHh6tTFbySILTR7oL
ekaSwdVRgoOikDo+SQHnrwRkykLjL9JSwPVTgsdPPkuIepii5JsEVtrWp8hs
ITg/JKCLXJ0Sg4Vg5X0hgUsB7b3yghBcPiW4bT73ZKRcqOwXDXNhvdzUIRVs
XQ1pqAye2uJ8OBUcb2kElwRWjD5NVfaNxprUo8+NLNPA8ZmGzx9yjYaYNGxl
A01DDY36/U1p4HhOQ/vV2IL8Welg6xJH4/fais21O9LB8YdG0KOApp016eBw
QGNFoG/RUY0McHmmkXRmxNjFOwMcv2gMVOsJss5lKPtLI8z9gL77hwxw+aNh
6mu89MyGTHD3EY2qOnptbGEmuPtPiroZeVXdbzPB8VUK1y97RzvXZcGDBbgU
6r2FRb7Hs8Ddd1JssPzW8YfBLJxj6rtaCoMm3zy9ddng7kcp+HYlVm4nssHx
UQrfcYM+s3fZyvxLYaPTnZPFzwHHAymotn80RUU5+JDAEFyK1981bbCS56CE
caNYirhiKnC3Ry64/kqxUuQU4liZi/csDqQ44TG8NkhNhKK1jMNSbAkSfDby
tQgbbBlCSpG1efnCLn+Rsm9S8K5/6tHNEeE0E2cNGR601SWU1InA3TcyxG6a
sM/sF2GIict8GZo/Fx1tNszDKcZeWxmGps3tCeTngXufkKEh9vMyn5g8vGXk
85HBX6q5u7w8DyeY44bI4Keu1ry5K0/Zbxl8eKoRYVr54Pgnw8G2qQZPVuXj
12PMkOGTtu2x6oh8/A/xtIht
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.4, 0.145}, {-0.01800424752379203, 0.004167469587675973}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.844774850949995*^9, 3.844776370884335*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"43ebdff4-5179-495b-bb0e-e063c55c5b76"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJxFVgk0lXkbt4xr/WSJkWQZDU0SfV/C6Xqfe2+SYSw1kZbjZJuRMaRoGEtD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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.4, 0.145}, {-0.0002250706587899473, 0.00055948593359571}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.844774850949995*^9, 3.844776371033606*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"e06d3985-8840-4c2d-8d18-8335e791b205"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ppoint", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "10"}]}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ppoint", "~", "Join", "~", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"zerolist2d", "[", "1", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "npos"}], "]"}], "]"}], "~", "Join", "~", 
              RowBox[{"zerolist2d", "[", "2", "]"}]}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
               
               RowBox[{
                RowBox[{"b", "==", "sp"}], "\[And]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"spins", "[", 
                    RowBox[{"[", "b", "]"}], "]"}], "<", 
                   RowBox[{"c", "+", 
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "b", "]"}], "]"}]}], "<", "20"}], "\[Or]", 
                  RowBox[{"b", "==", "1"}]}], ")"}], "\[And]", 
                RowBox[{"d", "==", "double"}]}]}], ":>", 
              RowBox[{"{", 
               RowBox[{"a", ",", 
                RowBox[{"c", "+", 
                 RowBox[{"spins", "[", 
                  RowBox[{"[", "b", "]"}], "]"}]}]}], "}"}]}]}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
              RowBox[{"NumberQ", "[", "a", "]"}]}], "->", "Nothing"}]}], ",", 
           "1"}], "]"}]}], "/.", 
        RowBox[{
         RowBox[{"{", "}"}], "->", "Nothing"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"sp", ",", 
         RowBox[{"Length", "@", "spins"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[CircleDot]\>\"", ",", 
        RowBox[{"Scaled", "[", "0.015", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"ColorData", "[", 
       RowBox[{"3", ",", "\"\<ColorList\>\""}], "]"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ppoint", "~", "Join", "~", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"zerolist2d", "[", "1", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "npos"}], "]"}], "]"}], "~", "Join", "~", 
              RowBox[{"zerolist2d", "[", "2", "]"}]}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
               
               RowBox[{
                RowBox[{"b", "==", "sp"}], "\[And]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "b", "]"}], "]"}], "+", 
                    SuperscriptBox["10", 
                    RowBox[{"-", "1"}]]}], "<", 
                   RowBox[{"c", "+", 
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "b", "]"}], "]"}]}], "<", "20"}], "\[Or]", 
                  RowBox[{"b", "==", "1"}], "\[Or]", 
                  RowBox[{"b", "==", "2"}]}], ")"}], "\[And]", 
                RowBox[{"d", "==", "single"}]}]}], ":>", 
              RowBox[{"{", 
               RowBox[{"a", ",", 
                RowBox[{"c", "+", 
                 RowBox[{"spins", "[", 
                  RowBox[{"[", "b", "]"}], "]"}]}]}], "}"}]}]}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
              RowBox[{"NumberQ", "[", "a", "]"}]}], "->", "Nothing"}]}], ",", 
           "1"}], "]"}]}], "/.", 
        RowBox[{
         RowBox[{"{", "}"}], "->", "Nothing"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"sp", ",", 
         RowBox[{"Length", "@", "spins"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[FilledCircle]\>\"", ",", 
        RowBox[{"Scaled", "[", "0.015", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"ColorData", "[", 
       RowBox[{"3", ",", "\"\<ColorList\>\""}], "]"}]}]}], "]"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".145", ",", 
        RowBox[{"-", ".4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "7"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "->", "700"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"FrameStyle", "->", "Thick"}], ",", 
   RowBox[{"LabelStyle", "->", "14"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(\[Phi]\)]\)\>\"", ",", 
      "\"\<\[CapitalDelta]\>\""}], "}"}]}], ",", 
   RowBox[{"Axes", "->", "False"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8447749898245*^9, 3.844775039312338*^9}, {
  3.844775076736228*^9, 3.844775086119429*^9}, {3.844776695377543*^9, 
  3.844776707025895*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"4c256238-a554-49fb-aca1-a99622b43d44"],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {RGBColor[0., 0., 0.], PointSize[0.0055000000000000005`], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], CompressedData["
1:eJxdln08VPkex9X8ZoyHYY7G3EhFa7ei1ua1EqXzlXR70CpsWbkSVyE9STZy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       "]]}, 
     {RGBColor[0.996078431372549, 0.3607843137254902, 0.027450980392156862`], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], CompressedData["
1:eJxdVXlYVFUUnwD53p2BYZnRCVBZAkYlLLVRUeqdIFRAUMRGTSGlJKhQU9TR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       "]]}, 
     {RGBColor[0.996078431372549, 0.9882352941176471, 0.03529411764705882], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], CompressedData["
1:eJxdVns4VekaR6YxNB6+fbHQXWjGNA1SU9J6p2JMNaLcRnJOTjmdatwql5hS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       "]]}, 
     {RGBColor[0.5411764705882353, 0.7137254901960784, 0.027450980392156862`],
       PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[0.1450980392156863, 0.43529411764705883`, 0.3843137254901961], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[0.00784313725490196, 0.5098039215686274, 0.9294117647058824], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[
      0.15294117647058825`, 0.11372549019607843`, 0.49019607843137253`], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[0.47058823529411764`, 0.2627450980392157, 0.5843137254901961], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], CompressedData["
1:eJxdVmlYFEcaBhRljRIeRTxWjBeCUtWDB8quK/V5sIrx1mVBCatGkXigeEY0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       "]]}}, {{}, {}}}, {{}, {
     {RGBColor[0., 0., 0.], PointSize[0.0055000000000000005`], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], CompressedData["
1:eJxd2Hk8lOv7B/A50qqNlEopqU4pTsvtWNJ52oVzWlCJFikVZYlCsoSkEupr
bJEsIRIl2xQuWxJFlllosZQozEiJaPnNjLmeP37Pyz/v1+vzMjPP89zXfV23
sqW9kdUoBoMR/AeDIfxjSDH+/7WwaGurm3y6XjG1OeLNyhx7AaCfzuLNnTNk
R9DhFQFxbtLlFDpUt9nO+0EvNfJ/iqg8b/4H/YMCQLvdbZ/ivNyBoJkqfx/w
OlFG5z9/6Kjpmd1LnVo7gZvgUECdYJQnL/hXAOiCTfEJ6984ELTsnhdPjetK
6PzuqiRttbECSvx1Wh9R8sVp3mP+FgD61sA1D6OIUwStY/Tud6ZWMZ2/8PDE
sn5OD2WUp+TXtTOPsrBVGWyYIwC01r/T4sxPOhL0TosDx5N1gc5fT9/SuTqx
m/rV4Ppx8co8Slt2ZrCHogDQCjcKFn93cSToqPbDy69PAzofN/NUf3NoN5X6
ue4/y6l5VKZN9J8LZwsAHf5C/5qVjyNBbz/LCD/7qZDO9xm6jgu42E3tnqyW
eVOQS20cri6umCkAdHHLzPHXgh0J2oq9K8GiuJDOF0w8razh0k1JLfOf0Vid
S81ZXbv/hIIA0IrcQIWAKEeCfvnE798tEYV0/oWh+7q3x7op4c0U3tFcSqqk
fFhmhgDQ6zrHyiQnOxK0l2ZmoKp9IZ2fMD/F6qJpN2V2ZE3z9sBc6lVLQ1Sq
vADQ7PvdZe8fOhL05S0/D03aUkjnZYrkrqvpd1NjvEM3BpzMpdpClP/RmyYA
tMlxOdXNRY4EHWB4uYw/p5DO55+rLanX7qaENyO53DCX2tVe19YqKwD07K//
u/28xpGg1Ttd71d/KaDzE3J+DrmqdlMHHulPlFqWS/1v5uQrblMFgB7ncX2l
c6MjQdfKCebfqyyg8zffZmjPVeymRG/z2gm5lB3722rZKQJAO2k3p1IfHAl6
j/IU2StxBXQ+/gTDq0imm8r58lP4RuVQOYbpLYmTBIBWjDWQJl8cCVqm/sc5
K9cCOh9TP7bK8kcXZTnVVDurIocynXNWo0ZKAOjY01pFpUGnCPrU3mKPZTsL
6HzIOC8/+Z4uSvxz/HMoH9Bv2PidD2ijP+7lBKQ7EPSiH5+zlzIK6HzHmc+r
Hau7KDnfosq4zTnU4sNPM2x7+YD2qM9uamuzJ+jY8oYlfen5dL4r/AOnPqOL
Ku1fsi+4JJvaPJA027WFD2jT7zY674JsCXpj7DzPXzL5dP4rc9WxEMcuyun4
9R53KpsqPOHUY1LHB7R03ZrSklcnCPpx53DR2eOP6fymFaOv/KPRRam8+u5p
k59FsbPuxMc/4QN6jGVWhVecDUH7xLxc5lH2iM5fyHgbWDnwiRr5OQ+pHE+n
PSEZfED/ULkduVTXmqB75ee9MjvHovMBqdOCHNw/Ue8So8rm38+kEjKJQ3M0
H9CMMDVj+a7jBH3E71J/94o8Ov8qcYq8A+MTtSngZMdwygPKsydwcepVPqBX
rWxfOehiTdDMo3YOh9tz6PybrqUTy3w/UuPS5giXZAZlm/pR6cEpPqB1fYri
FN6cJGjwn3TLyjCLzn8RROhaX+qkLq+3aH+54C71ymH7Pyb7+ICuMZM3O5x9
iqDVtBJ16u89oPPOXlFnDK50UAai12lGCrUNkp0KjPmAzvsYZPV68mmCZvxw
35e3/z6d1/i0tU9mQoeknt6hyk27m2bt4AN64NwpTfvTZwiat/Ht7zs2GXS+
KmGtzPVnHyTrMZlSGn62Seo/PqA3a/Slpo91Iej2Qyv0T8xKp/NpbOX5NZc+
UDb5p0NmSidRvfWjVUIN+ID2cPu4llPrStCca50x2U/T6Lydg96KAr0PlLgc
DyRQq5zjrbdt5QNaUcCxebrVg6C17g1vb12QSudPjq6ZfLmsnereKdrQ4ijP
5KQhLeHno68X79Z9UeNN0Ad6O97quSfT+erAr2HtVDslqgbOhbco7n/xF5YI
7x+65P3+ytaAiwQtp2969a+G23T+6g6rlJWP3kvqeTg1zfK7u/xhPqDvjOf9
XreWSdA+K+7CRMYtOu/Wd2N467131Mh2HEQdPSgf/PdZPqDvxQczligkErRK
0vXxLwyYdH5Xk9HC7pg26qxwNx6X5k69CKytcQ7mA/rLJ9MrncaFBP3SaM3B
fWN86fwZhRWlR4NaqR8pohdiBwRHDq6uuM0HdMWerrBLr3fR9vcYxfH6dIaF
vst/mNHk1kKdE7UjbqdBfYzcnv50PqDZBzvNIqzP0d6+vDNmKf8ICz0kaz/h
WHMzJb4bdj7QuYKhUpHHB3Tr/qnFQcWXaJtuVnCxjLVgoc1XXkiVfvqWGnkc
V6Dm6RPGPyV8QF+8GO1xtO867b5Ks5Ymh/0s9PQDBmWWaW8oxb/eLBTuqbB2
lIbs1AY+oK/1LC23+ecmbc/spvTdymYs9G3b2QtY9q+oWdLijgT8AoZv2b7n
A3qeb2Vh6bHbtAXVmuHljL0stNOa08cXL2mkxOXoczxs+33g/f4vfECnLJFb
f+1AKu3Seb6DB1+bstCXdB4buDVwcD0Cc4P2+XYG7r/JMCFPyY5hcJ/2qEpj
Hc09e1loX6ardpJTA9YjmPvXmUCGcP9FH9nlYlAX/JD2inavw40mZiz0lDr1
3y3SdVgPYdij2DZa2H+hqy88GFKQy6Xt7XmXpcUzZ6EDvyVvez2lBusxyLXF
WATPF2D9hsIs89ujux7RdrCo8Gr5tZ+F3t6u7b9l+BnuJ+BxaxYj4E8B7j9g
I7e9bNxGoJ2js8vf9KIFC93IsFmYUluG+ylYxKddlV4uwP0Xch7F+cUsL6Ht
F2Nwxr7SkoU+VOijb0UB9pMwTSfMeLwa3X9CkOo26f/pPaF99prFlSqfoyz0
/PpV/W5DWdQG0e18xYIdh8YPdi8RAHqs4f1RzdrPaNv6WQiSVO1YaHPz576N
65NwHgBlqeU9MxbS8wNIjfl+3yK2ivZp6dhzX9ycWOhA076uxE+RlLid7HgM
R/prdLKE8wPaxGC/UY1FNe0tAWlPZHvOs9BtxgM3f0afp5TvOwo7inzwbCNk
vJwA0KPXZx/vLn1J+8qJYZPPJudp9+etUo5xltYQ/5zvhaBu5axUw+cD2qfB
Sd07qoH2jL3tLpOy4mm/uVBosLS3mewQVgNhTwXrvjQ1JAj7D3RrVH77+HON
tNMmHfpvvSCddqZKCSfYrY70CrthzcvF8EDPMDxlIx/QJqtttyw+1Uw761BF
ZVVoFu3stQlBDgXPSHCJ+IWAhN0hViv9ewCdrk/+9tJ9R7sg2fcvn7482urW
5hOP15aSkXJSCtfvFzbcqewCdIL9DN5NVgftazXmTskl+bSzr8p21C8tIjUD
xqKWCOYtfx0UN6MI0NN3DJFZBx8Te3HD+QSMX0tzKpOKAZ0998gfHZW5RDxO
JZdDYPmk5NWKpYB+83DNRM0Z2ZL55ym8vlRHWbiVAdqEPTHr60Am2TbSUEPl
gei7nRVPAP37VVfTjY0PCN+d0jjw6BlUuLhvmz3hKaDH1jcpSLEyyMjjqARV
rYaIQ+sqAL20RW5eyYF7ZOTrVIHWBVXPYNtngHZdWbg3fP9d8uK5+AKjn6vv
jg2pBHR0SM8izfgUYisql3UvYN1QVmHzgypAr4263GurdIdMHFmQMCc3//HX
yueALu2uzA98mkTE5aq5BsyLvkoNvX0B6B9f79kfD00kSaJ21PElzNIb99mX
Xw3olOZBnVjv2+Sb6Gn3vwS7GnefKUM1gP4I8r7q/glki3igqYVgv5q+Ud4v
AT3dasB2anw8CRMtt+FaqMjXN7QaVQtoxfRpr8bUxBHxcvCsA+c5/Zq7LtQC
elynM/+kTBzREA9s9SDYcv/H4Kg6QMfc0XGfviuWiLoJJb96MBo0Zjr61AHa
J9X+/RGTW4QtGvfHNcDn9KR9rb/rAN36vPGOr1wMWSQeSBtA9tKxKEv3ekAP
DqTI/GqNJmeE3d7uyWwYNfXiB9nBekDvkT3smV4URZ7MFxUENqT5b3QZ79QA
6JAEUlWUdoOI2wV5Diz4Zm1n2dMA6NFvU40TbkeSwluzhUuCAzdL224m/GgA
dHt77VnLC5FEPO5ocMDqmEpRmwwb0N0vppUbHImUzGccyDw0qXWeIhvQWSc0
o8w3RRJxu7qbA0x314nmqmxAD+gmHGAujCRHxRcHGGT1NqY2G9D6AkPXr9KR
RLwanDmgpTQqs2orG9B62glG59ojJPMlB8pMEjf+YcoG9MU//M2WlEeQkXaR
A+pvqydrHGMDuqRmxe+hpAjJ+hV+v5lq8445swFdemFRZp9/hKR/5IDpoqPn
w/3YgHbatahjsnWEZD7mwMTds/4pZ7IB/Wj0HPntBhGS9cGB5zeaD39JYAM6
+6Dsg8xlEZL5nAO6fYY/lR6yAf363Swt7UkRZKReCz//Vdd0/RI2oO+m6y1q
44dL5gsubH2mxzpVywb0+WtR39JehhNxuzabC2cj3/VFtLABvcrk27LIzHDJ
+QQX/pxIVRcK2ICWWTlBL4kZLpnfuBBDcXa/+8UGdOaRf6vqncMl5yNcOKS+
IGLMZA6goz9/WKu8N5zsExdsLgSuiLy5ZC4H0O6eqYuC1oRLzme4kHw+w1F/
OQfQGsYMmdlK4US83blzQaWMu8B6DQfQpfavXcoY4ZL5gAufw31Z/gYcQJux
MgauvgsjI+0iF0yVF25I3MsBtKqOmYJTeZikPnPBJUG1ovg4B9Bs+7lWzilh
kvmFC/mzxu9548IBdPXtIIewq2GS8zEu3OOuGhq4yAG0947LlXX2YZL6xwVr
9bkFsmEcQOu6KY9eZhwmOZ/jAjVz3V3VRA6gHWeHPYz5O0xyfsqDZ59mvNyQ
xQH0jzMbbdRmh0nmUx4wpiprmpVyAJ1kF1rI+RlKTMQDPw/Kytu6HOo4gN5U
9n3LjdZQyfkkDwy72r9fbOUAes36uhsuT0LJHdF2vZ4HihWPTkb3cgC9/MVR
I7uUUMn5qPDzewe3P/jNAbShBXeMZ2AoGZl3ePBIeV3Gk8lcQJ+onWSUdCpU
Uv95MKChHdY4lwvoBNeM6g+7QiX9CQ92zwyf2rOcC2hG7OSZlE4oGfIUTcQ8
UHmuoMrQ5QJa/7FiZbpSKLktWg0JPGB5+PHlhO8l+vzB3d4ao0Il+y8PNsTl
Wi8y4wJ6TV9BU10HkwyK2wEevJ3HTNa05gLac1yJ08XnTBK/WbRiebCEOTVL
35ULaKmTqz5tf8Ak/2qKOn4eLAtfHWXuzwX04QL11+phTMn+xoNvSjOsbcO4
gK66M71zwTkmiRWV4zGNMLX3/VKvRC6gh+Oc0pZZMCXnG43wp0rbx2tZXEBn
KH5+unUzk3wVlZPFjeBadDQ7vpQL6INq6xrPqjJJjGi5ajZCgOP7iKw64TqX
2ChyvFfhFKbk/L8Rfu/siC1v5QKapdK4Z0Z/COkTvW6mjbDtuUITr5cLaD3V
8VLeTSEkWvQ4jzdCdLLuzq7fwrog8Wqbe4q/IESyfzdC7aK1035N5gG6v8V9
Q2BiiKS/bISz+ipqsko8QKtlPpqmHhBCbkSKrkZYSCmlLVTjAVpreO7yFocQ
8n/aixgv
       "]]}, 
     {RGBColor[0.996078431372549, 0.3607843137254902, 0.027450980392156862`], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], CompressedData["
1:eJxl1glIFFEYB3DbJEREJKXDQrRDDAkLEomQ1e7TykIkxEI6JCorTcpEqBAz
qYguurSyPEpMzczMPLsPLfNIJEQiJDrVrMyuee+b/f9hG1iWHzvzZua73vrE
xIWvG+rg4HDM+AwxPhYH+2NCzfyuJI/CebXWnAfHukMCeqw2W8JeThuZ2web
F4TIV43Vq73wVFhnj9XmqvjVU87H98K287cFO7dlb70D6+W6KuDwcq/U98vL
4T/NO9/5TqWv9DQtiXGjI1wnl5z7fBO2+KeNaG+gjcWNO9Cr1s7oXHqQHrbn
+KyMTbSxWO79RXR0xQIXiz+tnj7Y+X+7Nuzzix3rDj/MrN7g6+ceUtb323iD
Mpxv8/5JYyylnvz9b/3t4jsB7iExbpHTSx/yfH37NHr4vprHF+bQ9f1+UYfr
bsDxsUc+Jlvp8R0DKRsrS2G5/Dr85vKZu95FJfDsjE3dg/nFsFPBWCNk1+D0
0DVvn4+7Ci9Ujzci3y4/eXbxyYU3ViYcHeWYA+t0fc+GPyxXBXABVtFIrMqy
y99JWMrlELzLqBangmT4V756oGXVNu9W5ZaUAOvVtuyF5XYH4DEBrycYNQKP
dtQVB+tw9VyEzfeFzXjBZjxhM96wmR/YzC9s1jc8Uy3fcQs2+wnW5d19G/Yp
2m5USCWsLx+ogpcZ0TBqDP5idENQei18uE4/ECzhqYcbv69QJQXH6YK9B+t2
zb0PS38+gMOkAeBPydbA6IpHsDzeY1iWewI/e6oPeLNKT9Mz2EUCCOt0dDbC
Oaodtj+Hv6m37afn6oZ9AZ9Q4R2kdThTmuBAPUBewqpavVLpFjXenJrhiXog
0TuMbolwbYHveasE0rqcPVrhqixPIyW0HgeBtMwPWrdjBL1eH7TORiIt84iW
dmy1yy8t/UlLelvt8kHLPKSlPmnprzZYt6snLfOaln6jZb7TUbqgadkPaN0u
ybTMH1rGAS31TMv8oqX8aKk/WvYzWr5ewTJf6ZV6gNOyX9J5qn1DadlfaZmP
tNQ/LfOA/pmiJjh9SWUjm5b+pX/ocUBfnKMyTC8OUhOSln6jz6tyHtYOy35D
f1Xl4ktnqvQG0fJ/he5V4Yukz6rXjaWlv2mZf/TpU+qg/wGQXrcQ
       "]]}, 
     {RGBColor[0.996078431372549, 0.9882352941176471, 0.03529411764705882], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQB2JGIGZiQAcqB1Yc8zbvdLyx/4clu+iqNAGHoB1yra8D
b+x/cMv32p90AYc/Kz9e8k26sb/Q+pBjSKaAw7LZRxQ2FN3Y38BXmbchS8Ah
oHd6nlDzjf2/DH1KBHMEHH7VZe0pmXxj/w72J9nluQIOSwpsua4vvrH/aeLB
vEd5Ag5+SQIRlltu7Lfg85geVCDg8CP48dLZR27sz+U5xXCiUMBhkeu2z3+v
3NgfWzv5uFOxgIMP0HUJT2/snx75neNwiYDDN42Y/kNfb+yf9j/msUeZgMMC
Kf27Kmw390et9iu7Ui7g4MXDpN0udnP/u1cdj1IrBRy+/L1S8VLt5n4fVW6v
v1UCDvPeLwf6+Ob+cG/NC7NqBBw8HlaJrHO/uf/vmXkz7eoEHD4BfSsQcXN/
3vtFZ17UCzjMAXk34+b+yCX/JsxsFHBwAzmv4ub+lawqAoHNAg4fQMZ13tyv
Mte9lL9VwGHWTBC4uf/A4uq3V9oEHABTe7Rn
       "]]}, 
     {RGBColor[0.5411764705882353, 0.7137254901960784, 0.027450980392156862`],
       PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[0.1450980392156863, 0.43529411764705883`, 0.3843137254901961], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[0.00784313725490196, 0.5098039215686274, 0.9294117647058824], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[
      0.15294117647058825`, 0.11372549019607843`, 0.49019607843137253`], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[0.47058823529411764`, 0.2627450980392157, 0.5843137254901961], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->False,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(\[Phi]\\)]\\)\"", 
     TraditionalForm], 
    FormBox["\"\[CapitalDelta]\"", TraditionalForm]},
  FrameStyle->Thickness[Large],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->Automatic,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->700,
  LabelStyle->14,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0.145, -0.4}, {-1, 7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.844774977930868*^9, 3.844775040963313*^9}, {
   3.8447750777539463`*^9, 3.844775087322135*^9}, 3.844776371587953*^9, 
   3.844776708871324*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"33b8133f-0a4a-4d78-b37f-331e0d759ee1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440., 767.25},
WindowMargins->{{-1440, Automatic}, {21, Automatic}},
Magnification:>0.6 Inherited,
FrontEndVersion->"12.3 for Linux x86 (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a4cb8fb6-b46f-4734-a3de-12d5098057cf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 240, 4, 42, "Chapter",ExpressionUUID->"86c53a84-2d85-4e8e-a64f-9868ee0f66ef"],
Cell[823, 28, 2108, 55, 128, "Input",ExpressionUUID->"660896c5-60d0-4863-9a2c-6c99eea53cac"],
Cell[CellGroupData[{
Cell[2956, 87, 161, 3, 40, "Section",ExpressionUUID->"fdefb1f6-9cce-43dd-b7aa-c8b3d13de47a"],
Cell[CellGroupData[{
Cell[3142, 94, 11143, 193, 131, "Input",ExpressionUUID->"fc5c27db-7587-4ebd-90e1-f5b95de11f23"],
Cell[14288, 289, 3384, 61, 70, "Output",ExpressionUUID->"47cfc725-1c65-4fec-baa7-e794ad82e55a"]
}, Open  ]],
Cell[17687, 353, 12131, 304, 301, "Input",ExpressionUUID->"ad1c4630-0225-45c8-a24e-e4d6d5d0ff2d"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29867, 663, 149, 3, 42, "Chapter",ExpressionUUID->"86ef4600-8a81-4f1f-8ede-fe02f7011dab"],
Cell[CellGroupData[{
Cell[30041, 670, 154, 3, 40, "Section",ExpressionUUID->"f03a0041-9f93-4977-ae34-e602207ec76c"],
Cell[30198, 675, 16775, 335, 773, "Input",ExpressionUUID->"96518c94-9188-4050-9724-98240861b3b7"],
Cell[CellGroupData[{
Cell[46998, 1014, 1296, 34, 107, "Input",ExpressionUUID->"15c078d5-c7cc-45aa-9112-442e298216c9"],
Cell[48297, 1050, 294, 6, 16, "Print",ExpressionUUID->"0e6e1967-4730-4d8b-b3d1-a62a5664db18"],
Cell[48594, 1058, 250, 5, 22, "Output",ExpressionUUID->"a2b9f69b-249f-4a5f-bf27-f6e9f942693a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[48893, 1069, 157, 3, 33, "Section",ExpressionUUID->"65243969-ec82-4772-8ef5-e98f76824f30"],
Cell[49053, 1074, 12832, 267, 458, "Input",ExpressionUUID->"b95d0560-091e-45e0-8262-6f58197bce51"],
Cell[61888, 1343, 378, 10, 19, "Input",ExpressionUUID->"3f1f023c-5a2c-4ba7-9500-960af1fab35e"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[62315, 1359, 234, 6, 37, "Chapter",ExpressionUUID->"24891800-428e-48ec-9202-85f8ef4517c7"],
Cell[62552, 1367, 5833, 84, 337, "Input",ExpressionUUID->"5a370aab-afa2-4d70-9541-7d393f950860"],
Cell[68388, 1453, 171, 2, 19, "Input",ExpressionUUID->"4c2284c3-bb8b-4117-87fc-fdb9c0d08f55"],
Cell[68562, 1457, 172, 2, 19, "Input",ExpressionUUID->"eecd347b-2b4d-4e93-9106-14107a546e16"],
Cell[68737, 1461, 171, 2, 19, "Input",ExpressionUUID->"c4f17398-518c-4bb2-ba53-3c631897856c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68945, 1468, 158, 3, 42, "Chapter",ExpressionUUID->"c45c8522-0a65-4f07-a08c-896159410836"],
Cell[CellGroupData[{
Cell[69128, 1475, 155, 3, 40, "Section",ExpressionUUID->"5f44b3fb-a27d-4c77-8fb7-2096b852e39a"],
Cell[69286, 1480, 10923, 286, 441, "Input",ExpressionUUID->"10f063f9-6e1f-4a64-9233-adcf33e2c078"],
Cell[80212, 1768, 364, 5, 19, "Input",ExpressionUUID->"8262a787-c2ed-4f0a-8397-9f94d2b78157"]
}, Closed]],
Cell[CellGroupData[{
Cell[80613, 1778, 169, 3, 33, "Section",ExpressionUUID->"cd52e4cd-6baa-4f99-8595-bae7e7c21d69"],
Cell[80785, 1783, 20586, 507, 635, "Input",ExpressionUUID->"11169cda-a13b-464f-925a-4025d1777c21"]
}, Closed]],
Cell[CellGroupData[{
Cell[101408, 2295, 154, 2, 33, "Section",ExpressionUUID->"557ea20c-9bd8-485f-98a6-6f7709ac9735"],
Cell[101565, 2299, 6308, 155, 263, "Input",ExpressionUUID->"7c2764d4-b31d-41b6-8d93-256b3dff05bf"],
Cell[107876, 2456, 6786, 164, 352, "Input",ExpressionUUID->"829a580d-e2fb-40de-b107-ecb2ca62a399"]
}, Closed]],
Cell[CellGroupData[{
Cell[114699, 2625, 209, 4, 33, "Section",ExpressionUUID->"db55477a-ae1e-4be1-a862-383f598aed3c"],
Cell[114911, 2631, 11437, 294, 377, "Input",ExpressionUUID->"ef30c43b-e8fa-4254-a38e-985ddc74aa4f"]
}, Closed]],
Cell[CellGroupData[{
Cell[126385, 2930, 163, 3, 33, "Section",ExpressionUUID->"6ce8f932-c332-4cb4-b072-4572f05ea979"],
Cell[CellGroupData[{
Cell[126573, 2937, 1057, 31, 44, "Input",ExpressionUUID->"ab0e413a-d620-42c7-ac24-a925ecd59a2f"],
Cell[127633, 2970, 1307, 33, 112, "Output",ExpressionUUID->"66887a8d-b7a8-4335-a861-ba099eacfcfa"],
Cell[128943, 3005, 1000, 26, 22, "Output",ExpressionUUID->"19848604-6319-4a9f-bbc8-efc7c3865f70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129980, 3036, 3935, 117, 257, "Input",ExpressionUUID->"0fe1597f-5049-4102-9a44-4a550cbfe9c4"],
Cell[133918, 3155, 457, 9, 16, "Print",ExpressionUUID->"899b502c-b07d-4d5a-bc16-b109a6a8d98d"],
Cell[134378, 3166, 353, 7, 139, "Output",ExpressionUUID->"d792a64b-7f8f-4e3c-829b-2a96d9f5923c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[134780, 3179, 192, 3, 40, "Section",ExpressionUUID->"96d876f8-e589-4243-9694-74d53b48c5b4"],
Cell[CellGroupData[{
Cell[134997, 3186, 3963, 102, 45, "Input",ExpressionUUID->"43e74859-e562-4b9a-9744-1d8fc2befa82"],
Cell[138963, 3290, 2436, 69, 384, "Output",ExpressionUUID->"4edbd346-6684-425d-b647-b2c093251a6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141436, 3364, 8272, 208, 403, "Input",ExpressionUUID->"1b68cad6-0335-47d4-a8de-073c7e0e3c41"],
Cell[CellGroupData[{
Cell[149733, 3576, 2339, 36, 16, "Print",ExpressionUUID->"4b9a9e4e-cc08-4d44-ad7c-5ae8f973627b"],
Cell[152075, 3614, 2341, 36, 16, "Print",ExpressionUUID->"9fc509fe-fabf-40a0-a3be-86f0026e5336"]
}, Open  ]],
Cell[154431, 3653, 883, 14, 143, "Output",ExpressionUUID->"a7a41235-cb1b-4b2b-a722-76ddb15b7f43"]
}, Open  ]],
Cell[155329, 3670, 468, 7, 19, "Input",ExpressionUUID->"ac9376d6-2e27-49f2-b476-858c458eae0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155834, 3682, 160, 3, 40, "Section",ExpressionUUID->"9415230b-57fe-4dc3-8bdb-8926e9418309"],
Cell[CellGroupData[{
Cell[156019, 3689, 314, 5, 19, "Input",ExpressionUUID->"dd66562c-390c-4b58-acdf-4caa7717019e"],
Cell[156336, 3696, 369, 5, 22, "Output",ExpressionUUID->"544df1eb-83bd-4223-aefa-e9529f8b7602"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156742, 3706, 5809, 162, 99, "Input",ExpressionUUID->"641acee5-9f05-4c89-845d-2d0fa356c62e"],
Cell[162554, 3870, 2478, 53, 178, "Output",ExpressionUUID->"eda428f2-5f3d-4538-9cb6-47fa4b4aa505"],
Cell[165035, 3925, 1501, 26, 22, "Output",ExpressionUUID->"d4bd71ca-81cd-4262-a877-a5e2134ea9d2"],
Cell[166539, 3953, 1476, 26, 22, "Output",ExpressionUUID->"9c0ed37d-9629-420a-a627-44f39c16c70b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168052, 3984, 4450, 131, 282, "Input",ExpressionUUID->"4a00af26-b3f8-4a83-8fd1-ad2927de91c7"],
Cell[172505, 4117, 911, 15, 16, "Print",ExpressionUUID->"d1429f88-90de-4fa5-9295-53e051cb5f82"],
Cell[173419, 4134, 938, 16, 143, "Output",ExpressionUUID->"d35601e1-3c2b-4514-88ad-68480405905c"],
Cell[174360, 4152, 1098, 20, 16, "Print",ExpressionUUID->"5368d028-519a-4283-9242-3829587ac715"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175495, 4177, 759, 24, 19, "Input",ExpressionUUID->"147d8a72-3a60-4c60-8e29-56f660bfeedb"],
Cell[176257, 4203, 1299, 31, 112, "Output",ExpressionUUID->"182b3cbd-d4e8-411b-85ba-124a9abc6d70"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[177605, 4240, 165, 3, 40, "Section",ExpressionUUID->"c5e4890f-e5ab-4525-8ad5-01160a638c2b"],
Cell[CellGroupData[{
Cell[177795, 4247, 3765, 100, 45, "Input",ExpressionUUID->"ba7835ef-c54d-441c-a3e2-e21895db6b38"],
Cell[181563, 4349, 2450, 69, 384, "Output",ExpressionUUID->"4d414e5d-0643-4b49-8f01-4d9b1f0bfba7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184050, 4423, 7204, 196, 416, "Input",ExpressionUUID->"a8c5b001-e4a4-4279-b3d9-056c7475d9aa"],
Cell[CellGroupData[{
Cell[191279, 4623, 615, 12, 16, "Print",ExpressionUUID->"c0e97c7b-7056-49a5-bc21-aa0f1f9ba366"],
Cell[191897, 4637, 616, 12, 16, "Print",ExpressionUUID->"71852cde-22a9-4ed2-a022-e059a6eee14b"]
}, Open  ]],
Cell[192528, 4652, 633, 12, 137, "Output",ExpressionUUID->"f0afd22a-2546-4aec-adbb-5d9211d2b8e7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[193210, 4670, 187, 3, 40, "Section",ExpressionUUID->"34619ec7-8eb2-42d0-89ab-0ad987e4a408"],
Cell[193400, 4675, 10020, 305, 256, "Input",ExpressionUUID->"de98df88-1264-4735-832b-fbc16f4c2f7c"],
Cell[CellGroupData[{
Cell[203445, 4984, 1442, 44, 35, "Input",ExpressionUUID->"31096762-b161-4c02-b69e-e9441ace88ff"],
Cell[204890, 5030, 3936, 82, 146, "Output",ExpressionUUID->"77c55eb6-2743-4422-8b5a-b12880f6a260"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208863, 5117, 882, 24, 55, "Input",ExpressionUUID->"7587216a-73c2-4b94-ba24-7604b24f8ed7"],
Cell[209748, 5143, 3885, 81, 143, "Output",ExpressionUUID->"f47b9fd5-f29c-4570-9b50-cc61190b7d97"],
Cell[213636, 5226, 3888, 81, 143, "Output",ExpressionUUID->"0651b391-1c72-41d4-8fa2-015ce0b60fe9"],
Cell[217527, 5309, 3897, 81, 144, "Output",ExpressionUUID->"43ebdff4-5179-495b-bb0e-e063c55c5b76"],
Cell[221427, 5392, 3902, 81, 146, "Output",ExpressionUUID->"e06d3985-8840-4c2d-8d18-8335e791b205"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225366, 5478, 5793, 150, 71, "Input",ExpressionUUID->"4c256238-a554-49fb-aca1-a99622b43d44"],
Cell[231162, 5630, 23894, 439, 284, "Output",ExpressionUUID->"33b8133f-0a4a-4d78-b37f-331e0d759ee1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> ising_2d_deformation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    264022,       6231]
NotebookOptionsPosition[    255096,       6074]
NotebookOutlinePosition[    255523,       6091]
CellTagsIndexPosition[    255480,       6088]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Generate blocks (Set Directories here)", "Chapter",
 CellChangeTimes->{{3.8355452239333973`*^9, 3.8355452273735313`*^9}, {
  3.8447756438559217`*^9, 
  3.8447756545361757`*^9}},ExpressionUUID->"86c53a84-2d85-4e8e-a64f-\
9868ee0f66ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"prec", "=", 
   RowBox[{"vhprec", " ", "=", " ", "600"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nprec", "=", "2048"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"one", "=", 
   RowBox[{"1", "//", 
    RowBox[{
     RowBox[{"SetPrecision", "[", 
      RowBox[{"#", ",", "prec"}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho", " ", "=", " ", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{
     RowBox[{"3", "-", 
      RowBox[{"2", " ", 
       RowBox[{"Sqrt", "[", "2", "]"}]}]}], ",", " ", "prec"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "bldirectory", " ", "=", " ", "\"\</home/workdirectory/blocks2d/\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "scalarblock", "=", "\"\</home/scalar_blocks/build/scalar_blocks\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sdpdirectory", "=", "\"\</home/ising2ddata/\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "pvmcommand", "=", 
   "\"\<mpirun --allow-run-as-root -n 6 ~/MEGA/libraries/sdpb/build/pvm2sdp \
2048 \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "sdpbcommand", "=", 
   "\"\<mpirun --allow-run-as-root -n 6 \
~/MEGA/libraries/sdpb/build/sdpb\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "<<", "\"\</home/nima/MEGA/UChicagoWork/nl-bootstrap/check \
files/SDPB.m\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.835190661472351*^9, 3.835190664712569*^9}, {
  3.835369020128057*^9, 3.835369027118765*^9}, {3.835545355526866*^9, 
  3.835545366255756*^9}, {3.8359758176809597`*^9, 3.835975817927835*^9}, {
  3.835975852280512*^9, 3.835975854175626*^9}, {3.841154415780257*^9, 
  3.841154435468363*^9}, {3.841940525524293*^9, 3.841940526513072*^9}, {
  3.84471210193924*^9, 3.844712123842485*^9}, {3.844712222586166*^9, 
  3.844712253490368*^9}, {3.8447123916823177`*^9, 3.844712391947221*^9}, {
  3.8447124332186127`*^9, 3.844712464114387*^9}, {3.844863986439538*^9, 
  3.844864014607582*^9}},ExpressionUUID->"660896c5-60d0-4863-9a2c-\
6c99eea53cac"],

Cell[CellGroupData[{

Cell["Block Settings", "Section",
 CellChangeTimes->{{3.7523894787807198`*^9, 
  3.752389486343545*^9}},ExpressionUUID->"fdefb1f6-9cce-43dd-b7aa-\
c8b3d13de47a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "=", 
   RowBox[{"2", "+", 
    SuperscriptBox["10", 
     RowBox[{"-", "9"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"my\[CapitalDelta]12", " ", "=", " ", "0"}], ";", " ", 
  RowBox[{"my\[CapitalDelta]34", " ", "=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myNmax", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myKPO", " ", "=", " ", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"recursionOrder", " ", "=", " ", "40"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"spins", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"L", ",", 
     RowBox[{"{", 
      RowBox[{"L", ",", "0", ",", "14", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"derivs", " ", "=", " ", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"Np", ",", " ", "Nm"}], "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"Np", ",", " ", "Nm", ",", 
               RowBox[{"2", "myNmax"}], ",", "1"}], "}"}]}], "]"}], ",", " ", 
           
           RowBox[{"{", 
            RowBox[{"Nm", ",", " ", "0", ",", " ", 
             RowBox[{"2", "myNmax"}], ",", " ", "1"}], "}"}]}], "]"}], ",", 
         "1"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Plus", "@@", "#"}], "\[LessEqual]", 
         RowBox[{
          RowBox[{"2", " ", "myNmax"}], "-", "1"}]}], "&"}]}], "]"}], "//", 
     "Sort"}]}], ";"}]}], "\[IndentingNewLine]", 
 RowBox[{"oddD", "=", 
  RowBox[{"derivs", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_"}], "}"}], "/;", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"a", "+", "b"}], "]"}]}], "->", 
    "Nothing"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evenD", "=", 
   RowBox[{"derivs", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "b_"}], "}"}], "/;", 
      RowBox[{"OddQ", "[", 
       RowBox[{"a", "+", "b"}], "]"}]}], "->", "Nothing"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oddD", "=", 
   RowBox[{"oddD", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "8"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.75155502691175*^9, 3.751555027349782*^9}, {
   3.751555241101248*^9, 3.7515552511967793`*^9}, {3.7515552855618877`*^9, 
   3.7515552864097443`*^9}, {3.75155533091543*^9, 3.751555386125252*^9}, {
   3.751555449606429*^9, 3.751555486225357*^9}, {3.751555729127736*^9, 
   3.751555729312543*^9}, {3.751555813655588*^9, 3.75155584869948*^9}, {
   3.751555885314485*^9, 3.751555885402749*^9}, {3.752427441251101*^9, 
   3.752427447021696*^9}, {3.7524337411721897`*^9, 3.752433746120811*^9}, {
   3.752485869283271*^9, 3.752485871960475*^9}, {3.752492756724391*^9, 
   3.752492761016375*^9}, {3.7525141629944983`*^9, 3.752514181229013*^9}, {
   3.752519102742975*^9, 3.752519113746921*^9}, {3.752519321171533*^9, 
   3.75251933601307*^9}, {3.752570807190978*^9, 3.7525708075250673`*^9}, 
   3.7525959943574333`*^9, 3.752597393427712*^9, {3.7525984366391773`*^9, 
   3.752598437616517*^9}, 3.752599216412505*^9, {3.752600745391902*^9, 
   3.752600747088326*^9}, {3.7526044813187733`*^9, 3.752604489180327*^9}, 
   3.752605004718156*^9, {3.752671406770043*^9, 3.752671437723709*^9}, {
   3.752671513182809*^9, 3.752671539598794*^9}, 3.7526734805285473`*^9, 
   3.7526741401922283`*^9, 3.752674889692556*^9, {3.7526763107768993`*^9, 
   3.7526763113104773`*^9}, {3.752677745330566*^9, 3.752677745471428*^9}, {
   3.7526789923906527`*^9, 3.752678992790186*^9}, {3.752680920733481*^9, 
   3.7526809233148117`*^9}, 3.752681262314877*^9, 3.7526826749700336`*^9, 
   3.7526831220313883`*^9, {3.752683662373632*^9, 3.752683662498919*^9}, {
   3.75268424269518*^9, 3.752684242814745*^9}, {3.752685725007407*^9, 
   3.752685725469699*^9}, {3.752687225385232*^9, 3.752687229564727*^9}, 
   3.7526896951218557`*^9, 3.752690452235032*^9, 3.7526915409940853`*^9, 
   3.752692167664214*^9, {3.7526928052188387`*^9, 3.752692806421756*^9}, 
   3.752693294612843*^9, 3.752740960925332*^9, 3.752742703826963*^9, {
   3.752746175647541*^9, 3.75274617577702*^9}, {3.752748103038741*^9, 
   3.7527481043902607`*^9}, 3.7527506868437138`*^9, 3.752752798610372*^9, 
   3.752754170366349*^9, {3.752757631537539*^9, 3.752757631692196*^9}, {
   3.7527601527206697`*^9, 3.7527601545762577`*^9}, 3.7527610285305233`*^9, {
   3.752761780516361*^9, 3.752761782592012*^9}, {3.75276234223582*^9, 
   3.752762342918735*^9}, {3.752763967479444*^9, 3.752763968097003*^9}, {
   3.752764559638098*^9, 3.752764559802561*^9}, {3.752765611691518*^9, 
   3.752765611859021*^9}, {3.752766266481763*^9, 3.7527662694694223`*^9}, {
   3.752778929901881*^9, 3.752778932301951*^9}, {3.752827786706511*^9, 
   3.752827788227806*^9}, {3.752828055654681*^9, 3.752828059544249*^9}, 
   3.752828414926834*^9, {3.7528286788407917`*^9, 3.752828679431069*^9}, {
   3.7528299783461037`*^9, 3.752830001425055*^9}, {3.7528532170159807`*^9, 
   3.752853220405615*^9}, 3.752854777904982*^9, {3.752921183118417*^9, 
   3.7529211832854977`*^9}, {3.752927000386261*^9, 3.752927041053733*^9}, {
   3.75293036869482*^9, 3.752930369064357*^9}, {3.752944890985428*^9, 
   3.752944891276086*^9}, {3.752993548606245*^9, 3.7529935487864103`*^9}, {
   3.7529939448982162`*^9, 3.75299402531572*^9}, 3.752995210387433*^9, {
   3.752999413659972*^9, 3.752999414096794*^9}, {3.7529995023697357`*^9, 
   3.7529995250127163`*^9}, {3.7530000288202667`*^9, 3.753000029499805*^9}, {
   3.753000239148514*^9, 3.753000287174357*^9}, {3.753004989139493*^9, 
   3.753005003427271*^9}, {3.7530050621794157`*^9, 3.7530050629233093`*^9}, {
   3.753012716339018*^9, 3.7530127164044247`*^9}, {3.7530340527680063`*^9, 
   3.75303405287858*^9}, {3.753035543925585*^9, 3.7530355489740343`*^9}, {
   3.7530369191138372`*^9, 3.753036926654027*^9}, 3.753037375664814*^9, {
   3.7531266548799267`*^9, 3.7531266560448647`*^9}, {3.753170756171936*^9, 
   3.753170756339534*^9}, {3.753175724232894*^9, 3.753175731008223*^9}, {
   3.7532137487850027`*^9, 3.7532137631666603`*^9}, {3.7532569835774603`*^9, 
   3.753256988397315*^9}, {3.7532700307265787`*^9, 3.753270034231452*^9}, {
   3.753270402030386*^9, 3.753270447277306*^9}, {3.753271419298472*^9, 
   3.753271424824744*^9}, {3.753271481002227*^9, 3.753271486405827*^9}, 
   3.75327166593536*^9, {3.753274932402513*^9, 3.753274967210058*^9}, {
   3.7532750420476723`*^9, 3.7532750426618347`*^9}, {3.7534645154977493`*^9, 
   3.753464528202787*^9}, {3.753464655375416*^9, 3.7534646610332203`*^9}, {
   3.753464777180524*^9, 3.753464777370981*^9}, {3.753465262140641*^9, 
   3.753465294043847*^9}, {3.753465602286292*^9, 3.753465612039483*^9}, {
   3.7570302357807617`*^9, 3.75703024293036*^9}, {3.757034226291391*^9, 
   3.757034240955401*^9}, {3.757077760763466*^9, 3.757077760946207*^9}, 
   3.757155179697381*^9, {3.757163098018991*^9, 3.75716309806595*^9}, 
   3.757178584642921*^9, {3.7571786195323477`*^9, 3.757178619908351*^9}, {
   3.757203567364045*^9, 3.7572035714414663`*^9}, {3.7572501843519506`*^9, 
   3.7572501847911377`*^9}, {3.757349515355791*^9, 3.757349521952074*^9}, {
   3.757349601007979*^9, 3.7573496041500187`*^9}, {3.7573824424527597`*^9, 
   3.7573824634348507`*^9}, {3.758370689672801*^9, 3.7583706998151407`*^9}, {
   3.781899961156258*^9, 3.7818999764163523`*^9}, {3.781900092493547*^9, 
   3.781900092676886*^9}, {3.781955124544222*^9, 3.781955228522736*^9}, {
   3.781955259120143*^9, 3.7819553109640427`*^9}, {3.7819554095997877`*^9, 
   3.781955548234214*^9}, {3.781955682768846*^9, 3.781955745104216*^9}, {
   3.781955899708702*^9, 3.7819559177754498`*^9}, {3.78195597136471*^9, 
   3.7819559778009777`*^9}, {3.7819562324325247`*^9, 
   3.7819562329904337`*^9}, {3.781956361424798*^9, 3.781956364229404*^9}, {
   3.781956397697567*^9, 3.781956401785934*^9}, {3.781956456201582*^9, 
   3.781956456513191*^9}, {3.781956635573402*^9, 3.7819566503303957`*^9}, {
   3.781959131232584*^9, 3.781959138647983*^9}, 3.7819591973460484`*^9, {
   3.781959259059579*^9, 3.781959289218021*^9}, {3.78195945259663*^9, 
   3.781959462106349*^9}, {3.781959493154624*^9, 3.781959498878292*^9}, {
   3.781959577196206*^9, 3.781959579332499*^9}, {3.7819596439405317`*^9, 
   3.781959674924034*^9}, {3.781960044775652*^9, 3.781960044898494*^9}, {
   3.78196008100854*^9, 3.781960085169916*^9}, 3.781960117227016*^9, {
   3.781960602090489*^9, 3.7819606135453997`*^9}, {3.781963406745439*^9, 
   3.781963424187951*^9}, {3.7819634917840147`*^9, 3.781963494944027*^9}, {
   3.7819675509416637`*^9, 3.7819675527263203`*^9}, {3.834851814886005*^9, 
   3.834851853216473*^9}, {3.834851884537013*^9, 3.8348518847924767`*^9}, {
   3.834851930304653*^9, 3.834851938585182*^9}, 3.834852721991597*^9, {
   3.8348531273563757`*^9, 3.834853128357285*^9}, 3.8348545955640583`*^9, {
   3.83501900265769*^9, 3.835019021215023*^9}, {3.835190679944724*^9, 
   3.835190795852371*^9}, {3.835190848170456*^9, 3.835190850369795*^9}, {
   3.835191010962895*^9, 3.835191019371229*^9}, {3.835196903958108*^9, 
   3.835196907333269*^9}, {3.8352130824209557`*^9, 3.835213082459914*^9}, {
   3.835234081657403*^9, 3.835234086008165*^9}, {3.8352393221114902`*^9, 
   3.835239326126433*^9}, {3.8353625914653807`*^9, 3.8353626056725397`*^9}, 
   3.835363023339149*^9, 3.835363253524632*^9, {3.835368096368786*^9, 
   3.8353680964866753`*^9}, {3.835368199153367*^9, 3.835368205175321*^9}, {
   3.835368657112776*^9, 3.8353686584071617`*^9}, 3.835368901864345*^9, {
   3.835368967713026*^9, 3.8353689704236183`*^9}, {3.835369323642448*^9, 
   3.8353693253601227`*^9}, {3.835383854539515*^9, 3.835383854635445*^9}, {
   3.835545190663966*^9, 3.835545192766014*^9}, {3.835975667706369*^9, 
   3.835975667799748*^9}, {3.835975830577393*^9, 3.835975857320573*^9}, {
   3.841005352270706*^9, 3.841005352349555*^9}, {3.8410076548984013`*^9, 
   3.8410076723692913`*^9}, 3.8410196432571363`*^9, {3.8410564385315228`*^9, 
   3.841056441378809*^9}, {3.8410564977798557`*^9, 3.841056507450994*^9}, {
   3.8410566969887457`*^9, 3.841056700987739*^9}, 3.841057326734147*^9, {
   3.841058573018647*^9, 3.841058583864661*^9}, 3.8410586871405163`*^9, {
   3.841153648748459*^9, 3.8411536634911613`*^9}, 3.841154450542568*^9, {
   3.841155749010509*^9, 3.841155749072894*^9}, {3.841158040464254*^9, 
   3.8411580560156517`*^9}, {3.841409961817384*^9, 3.841409969545483*^9}, {
   3.8414101407800303`*^9, 3.8414101445937967`*^9}, {3.841424313334424*^9, 
   3.841424319620625*^9}, {3.841434268213695*^9, 3.841434270812703*^9}, {
   3.84143434534976*^9, 3.841434346325742*^9}, {3.8435615278833637`*^9, 
   3.84356152984068*^9}, 3.843648951474243*^9, 3.843662519168298*^9, {
   3.844712131714942*^9, 3.844712132034864*^9}, {3.844712175674917*^9, 
   3.844712181938916*^9}, {3.8447122198351*^9, 3.8447122213946953`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"fc5c27db-7587-4ebd-90e1-f5b95de11f23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.781956408004031*^9, 3.781956475059291*^9, {3.781956652963272*^9, 
   3.7819566701184797`*^9}, 3.781956990124385*^9, 3.781959146900002*^9, 
   3.7819591978472013`*^9, {3.781959274224001*^9, 3.7819592898903713`*^9}, 
   3.7819594682246304`*^9, 3.7819595321704483`*^9, 3.781959581032508*^9, {
   3.781959648214209*^9, 3.7819596763965178`*^9}, 3.781960049800982*^9, 
   3.7819601040054073`*^9, 3.7819615221179667`*^9, 3.781963428473406*^9, 
   3.781963495385293*^9, 3.7819675544744797`*^9, 3.834057216239348*^9, 
   3.834851952180965*^9, 3.834852722516377*^9, 3.8348545969654627`*^9, 
   3.8350190215010853`*^9, {3.83519075675027*^9, 3.835190796340988*^9}, {
   3.8351910127739697`*^9, 3.835191045124366*^9}, 3.835196909374134*^9, 
   3.8352129170752363`*^9, 3.835213086485733*^9, 3.835213117841928*^9, 
   3.835234089368559*^9, 3.8352393287836933`*^9, 3.8352824112375813`*^9, 
   3.83535344902324*^9, {3.83536259314919*^9, 3.8353626249226913`*^9}, 
   3.8353630236993628`*^9, 3.8353632576794777`*^9, 3.8353680997120323`*^9, 
   3.835368205444858*^9, 3.8353686592887583`*^9, 3.835368902311647*^9, 
   3.835368970909656*^9, 3.835369032229258*^9, 3.835369326035695*^9, 
   3.835383854868577*^9, 3.835384101163859*^9, 3.835447702701425*^9, 
   3.835447754398819*^9, 3.835545616208735*^9, 3.835975477095251*^9, 
   3.835975595550149*^9, 3.835975668210264*^9, 3.835975859083054*^9, 
   3.835975937901634*^9, 3.8359767774521914`*^9, 3.838380838309559*^9, 
   3.84097951572784*^9, 3.8410053535973587`*^9, {3.8410076736018467`*^9, 
   3.8410076868926497`*^9}, {3.841008647258754*^9, 3.8410086508181763`*^9}, {
   3.8410196438370256`*^9, 3.8410196692392673`*^9}, {3.841056444929776*^9, 
   3.841056455270743*^9}, 3.841056513158052*^9, 3.841056707023643*^9, 
   3.8410573288284063`*^9, {3.841058589260459*^9, 3.841058602649611*^9}, {
   3.8410586435191717`*^9, 3.841058656118319*^9}, {3.8410586892481403`*^9, 
   3.841058695144014*^9}, 3.8410587975988617`*^9, 3.841059399412982*^9, 
   3.84115366580691*^9, 3.8411544596331244`*^9, 3.841155751708288*^9, {
   3.841158056612701*^9, 3.841158059725713*^9}, 3.841238517580999*^9, {
   3.841409981566185*^9, 3.841409986370112*^9}, {3.8414100323866787`*^9, 
   3.841410043831118*^9}, 3.841410153015462*^9, 3.841424321565839*^9, 
   3.841433715595126*^9, {3.841434271099821*^9, 3.8414342931583643`*^9}, 
   3.841434346808103*^9, 3.84149347823201*^9, 3.841496270452546*^9, 
   3.842008060638064*^9, 3.843561241087865*^9, 3.8435616206977453`*^9, 
   3.843648979814424*^9, 3.843662523550408*^9, 3.843665080702632*^9, 
   3.843693810555409*^9, 3.843737475937932*^9, 3.84471223495615*^9, 
   3.844775719671422*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"47cfc725-1c65-4fec-baa7-e794ad82e55a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dersij2", "=", 
   TemplateBox[{
     RowBox[{
       RowBox[{"Binomial", "[", 
         RowBox[{"i", ",", 
           RowBox[{"K", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"FactorialPower", "[", 
         RowBox[{"\[CapitalDelta]\[Phi]", ",", 
           RowBox[{"K", "[", "1", "]"}]}], "]"}], " ", 
       TemplateBox[{
         RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "-", 
              RowBox[{"K", "[", "1", "]"}], "-", 
              RowBox[{"K", "[", "2", "]"}], "-", 
              RowBox[{"K", "[", "3", "]"}]}]], " ", 
           SuperscriptBox["2", 
            RowBox[{
              RowBox[{
                RowBox[{"-", "2"}], " ", "\[CapitalDelta]\[Phi]", " ", "0"}], 
              "+", 
              RowBox[{"K", "[", "1", "]"}], "+", 
              RowBox[{"K", "[", "2", "]"}], "+", 
              RowBox[{"K", "[", "3", "]"}]}]], " ", 
           RowBox[{"(", 
             RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                RowBox[{"1", "+", "i", "+", "j"}]], "+", "1"}], ")"}], " ", 
           RowBox[{"zzbDeriv", "[", 
             RowBox[{
               RowBox[{"i", "-", 
                 RowBox[{"K", "[", "1", "]"}]}], ",", 
               RowBox[{"j", "-", 
                 RowBox[{"K", "[", "2", "]"}], "-", 
                 RowBox[{"K", "[", "3", "]"}]}]}], "]"}], " ", 
           RowBox[{"FactorialPower", "[", 
             RowBox[{
               RowBox[{"\[CapitalDelta]\[Phi]", "-", 
                 RowBox[{"K", "[", "1", "]"}]}], ",", 
               RowBox[{"K", "[", "3", "]"}]}], "]"}], " ", 
           RowBox[{"FactorialPower", "[", 
             RowBox[{
               RowBox[{"K", "[", "1", "]"}], ",", 
               RowBox[{"K", "[", "2", "]"}]}], "]"}], " ", 
           RowBox[{"Multinomial", "[", 
             RowBox[{
               RowBox[{"K", "[", "2", "]"}], ",", 
               RowBox[{"j", "-", 
                 RowBox[{"K", "[", "2", "]"}], "-", 
                 RowBox[{"K", "[", "3", "]"}]}], ",", 
               RowBox[{"K", "[", "3", "]"}]}], "]"}]}], 
         RowBox[{"K", "[", "2", "]"}], "0", "j", 
         RowBox[{"K", "[", "3", "]"}], "0", "j"}, "InactiveSum", 
        DisplayFunction -> (RowBox[{
           UnderoverscriptBox[
            StyleBox["\[Sum]", "Inactive"], 
            RowBox[{#2, "=", #3}], #4], 
           RowBox[{
             UnderoverscriptBox[
              StyleBox["\[Sum]", "Inactive"], 
              RowBox[{#5, "=", #6}], #7], #}]}]& ), 
        InterpretationFunction -> (RowBox[{
           RowBox[{"Inactive", "[", "Sum", "]"}], "[", 
           RowBox[{#, ",", 
             RowBox[{"{", 
               RowBox[{#2, ",", #3, ",", #4}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#5, ",", #6, ",", #7}], "}"}]}], "]"}]& )]}], 
     RowBox[{"K", "[", "1", "]"}], "0", "i"},
    "InactiveSum",
    DisplayFunction->(RowBox[{
       UnderoverscriptBox[
        StyleBox["\[Sum]", "Inactive"], 
        RowBox[{#2, "=", #3}], #4], #}]& ),
    InterpretationFunction->(RowBox[{
       RowBox[{"Inactive", "[", "Sum", "]"}], "[", 
       RowBox[{#, ",", 
         RowBox[{"{", 
           RowBox[{#2, ",", #3, ",", #4}], "}"}]}], "]"}]& )]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zzbDerivTablePath2", "[", 
   RowBox[{
   "tableDir_", ",", "d_", ",", "delta12_", ",", "delta34_", ",", "L_", ",", 
    "nmax_", ",", "keptPoleOrder_", ",", "order_"}], "]"}], ":=", 
  RowBox[{"tableDir", "<>", "\"\</zzbDerivTable-d\>\"", "<>", 
   RowBox[{"ToString", "[", 
    RowBox[{"d", "//", 
     RowBox[{
      RowBox[{"SetPrecision", "[", 
       RowBox[{"#", ",", "10"}], "]"}], "&"}]}], "]"}], "<>", 
   "\"\<-delta12-\>\"", "<>", 
   RowBox[{"ToString", "[", "delta12", "]"}], "<>", "\"\<-delta34-\>\"", "<>", 
   RowBox[{"ToString", "[", "delta34", "]"}], "<>", "\"\<-L\>\"", "<>", 
   RowBox[{"ToString", "[", "L", "]"}], "<>", "\"\<-nmax\>\"", "<>", 
   RowBox[{"ToString", "[", "nmax", "]"}], "<>", "\"\<-keptPoleOrder\>\"", "<>", 
   RowBox[{"ToString", "[", "keptPoleOrder", "]"}], "<>", "\"\<-order\>\"", "<>", 
   RowBox[{"ToString", "[", "order", "]"}], "<>", 
   "\"\<.m\>\""}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"isingfile2", "[", 
    RowBox[{"d_", ",", "L_", ",", " ", "KPO_"}], "]"}], " ", ":=", " ", 
   RowBox[{"zzbDerivTablePath2", "[", 
    RowBox[{"bldirectory", ",", " ", "d", ",", 
     RowBox[{"SetPrecision", "[", 
      RowBox[{"my\[CapitalDelta]12", ",", "prec"}], "]"}], ",", 
     RowBox[{"SetPrecision", "[", 
      RowBox[{"my\[CapitalDelta]34", ",", "prec"}], "]"}], ",", " ", "L", ",",
      " ", "myNmax", ",", " ", "KPO", ",", " ", "recursionOrder"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"polys1", "[", "d_", "]"}], ":=", 
   RowBox[{
    RowBox[{"polys1", "[", "d", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"(", 
           RowBox[{"And", "@@", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"FileExistsQ", "[", 
               RowBox[{"isingfile2", "[", 
                RowBox[{"d", ",", "L", ",", "myKPO"}], "]"}], "]"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"L", ",", " ", "spins"}], "}"}]}], "]"}]}], ")"}]}], 
         ",", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<making files\>\"", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Run", "[", 
           RowBox[{"scalarblock", "<>", "\"\< --output-poles --dim \>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"d", "//", 
              RowBox[{
               RowBox[{"SetPrecision", "[", 
                RowBox[{"#", ",", "10"}], "]"}], "&"}]}], "]"}], "<>", 
            "\"\< --order \>\"", "<>", 
            RowBox[{"ToString", "[", "recursionOrder", "]"}], "<>", 
            "\"\< --max-derivs \>\"", "<>", 
            RowBox[{"ToString", "[", "myNmax", "]"}], "<>", 
            "\"\< --spin-ranges \>\"", "<>", 
            RowBox[{"StringReplace", "[", 
             RowBox[{
              RowBox[{"StringTake", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "spins", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", 
                  RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"\"\< \>\"", "\[Rule]", "\"\<\>\""}]}], "]"}], "<>", 
            "\"\< --poles  \>\"", "<>", 
            RowBox[{"ToString", "[", "myKPO", "]"}], "<>", 
            "\"\< --delta-12  \>\"", "<>", 
            RowBox[{"ToString", "[", "my\[CapitalDelta]12", "]"}], "<>", 
            "\"\< --delta-34  \>\"", "<>", 
            RowBox[{"ToString", "[", "my\[CapitalDelta]34", "]"}], "<>", 
            "\"\< --precision  \>\"", "<>", 
            RowBox[{"ToString", "[", "nprec", "]"}], "<>", 
            "\"\<  --num-threads 6 -o \>\"", "<>", "bldirectory"}], "]"}]}]}],
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Import", "[", 
             RowBox[{"isingfile2", "[", 
              RowBox[{"d", ",", "L", ",", "myKPO"}], "]"}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"L", ",", " ", "spins"}], "}"}]}], "]"}], "//", 
          "Expand"}], ")"}], "//", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{"#", ",", 
           SuperscriptBox["10", 
            RowBox[{"-", "100"}]]}], "]"}], "&"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"poles", "[", 
   RowBox[{"d_", ",", "L_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "sh", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sh", "=", 
      RowBox[{"(", 
       RowBox[{"shiftedPoles", "/.", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"polys1", "[", "d", "]"}], "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"spins", ",", "L"}], "]"}], "//", "First"}], "//", 
             "First"}], "\[RightDoubleBracket]"}], "//", "Last"}], "//", 
          "Rationalize"}], ")"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "sh", "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "@", "sh"}], "==", "2"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"sh", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"sh", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"sh", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"sh", "//", "Flatten"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qpoles", "[", 
   RowBox[{"d_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"pl", "=", 
      RowBox[{"poles", "[", 
       RowBox[{"d", ",", "s"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "-", 
         RowBox[{"(", "pl", ")"}]}], "/.", 
        RowBox[{"List", "->", "Times"}]}], ")"}], 
      RowBox[{"-", "1"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "rho"}], ")"}], 
      RowBox[{"x", "+", "s", "+", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}]}]]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bpoly", "[", 
   RowBox[{"d_", ",", "ii_", ",", "jj_", ",", "z_", ",", "L_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"EvenQ", "[", 
           RowBox[{"ii", "+", "jj", "+", "1"}], "]"}], ",", 
          RowBox[{"(", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"dersij2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"i", "\[Rule]", "ii"}], ",", 
                   RowBox[{"j", "\[Rule]", "jj"}]}], "}"}]}], "//", 
                "Activate"}], ")"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"zzbDeriv", "[", 
                  RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
                 RowBox[{"a", "<", "b"}]}], "->", 
                RowBox[{"zzbDeriv", "[", 
                 RowBox[{"b", ",", "a"}], "]"}]}], "}"}]}], "/.", 
             RowBox[{
              RowBox[{"polys1", "[", "d", "]"}], "\[LeftDoubleBracket]", 
              RowBox[{
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{"spins", ",", "L"}], "]"}], "//", "First"}], "//", 
               "First"}], "\[RightDoubleBracket]"}]}], ")"}], ")"}], ",", 
          "0"}], "]"}]}], " ", "//", "Expand"}], "//", "Quiet"}], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "300"}]]}], "]"}], "/.", 
   RowBox[{"x", "->", "z", " "}]}]}]}], "Input",
 CellChangeTimes->{{3.8414333036898003`*^9, 3.841433436890427*^9}, {
  3.841433475082685*^9, 3.841433476434469*^9}, {3.841433541827129*^9, 
  3.841433601917219*^9}, {3.84143363413941*^9, 3.8414336736198997`*^9}, {
  3.8414338094533367`*^9, 3.841433833541328*^9}, {3.841434206148513*^9, 
  3.841434222653154*^9}, {3.8447121424517317`*^9, 3.844712171732098*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"ad1c4630-0225-45c8-a24e-e4d6d5d0ff2d"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SDPB", "Chapter",
 CellChangeTimes->{{3.835197696838668*^9, 
  3.835197697326989*^9}},ExpressionUUID->"86ef4600-8a81-4f1f-8ede-\
fe02f7011dab"],

Cell[CellGroupData[{

Cell["bisection", "Section",
 CellChangeTimes->{{3.835269151837112*^9, 
  3.835269153509177*^9}},ExpressionUUID->"f03a0041-9f93-4977-ae34-\
e602207ec76c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"\[CapitalDelta]\[Phi]", ",", "\[CapitalDelta]Gap", ",", "vac"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"runsingle", "[", 
     RowBox[{"d1_", ",", "d2_", ",", "dim_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "myy", ",", "\[CapitalDelta]\[Phi]1", ",", "\[CapitalDelta]Gap", ",", 
        "pols", ",", "pols2", ",", "norm", ",", "obj", ",", "identity", ",", 
        "sdpFile", ",", "sdpFolder", ",", "outFile", ",", "vac", ",", 
        "fullResult", ",", "terminateReason"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalDelta]\[Phi]1", "=", 
        RowBox[{"d1", "//", 
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{"#", ",", "prec"}], "]"}], "&"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[CapitalDelta]Gap", "=", 
        RowBox[{"d2", "//", 
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{"#", ",", "prec"}], "]"}], "&"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"vac", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"1", "-", "i", "-", "j"}]], " ", 
                SuperscriptBox["2", 
                 RowBox[{"i", "+", "j"}]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{"1", "+", "i", "+", "j"}]]}], ")"}], " ", 
                RowBox[{"FactorialPower", "[", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", "i"}], "]"}], " ", 
                RowBox[{"FactorialPower", "[", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", "j"}], "]"}]}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "->", 
                  RowBox[{"vindex", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                 RowBox[{"j", "->", 
                  RowBox[{"vindex", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], " ", ",", 
              RowBox[{"{", 
               RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}]}], "/.", 
           RowBox[{
           "\[CapitalDelta]\[Phi]", "->", "\[CapitalDelta]\[Phi]1"}]}], "//", 
          "FunctionExpand"}], "//", "Expand"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"pols", "=", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"PositiveMatrixWithPrefactor", "[", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"DampedRational", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", "}"}], ",", "rho", ",", "x"}], "]"}], "*)"}], 
           RowBox[{
            RowBox[{
             RowBox[{"DampedRational", "[", 
              RowBox[{"1", ",", 
               RowBox[{"poles", "[", 
                RowBox[{"dim", ",", "Li"}], "]"}], ",", "rho", ",", "x"}], 
              "]"}], 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"Li", "\[Equal]", "0"}], ",", "1", ",", "x"}], "]"}]}],
             ",", "\[IndentingNewLine]", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Chop", "[", 
                 RowBox[{"(*", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"Li", "\[Equal]", "0"}], ",", "1", ",", 
                    FractionBox["1", "x"]}], "]"}], "*)"}], 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Li", "\[Equal]", "0"}], ",", "1", ",", 
                    FractionBox["1", "x"]}], "]"}], 
                    RowBox[{"bpoly", "[", 
                    RowBox[{"dim", ",", 
                    RowBox[{"vindex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"vindex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "Li"}], 
                    "]"}]}], "/.", 
                    RowBox[{
                    "\[CapitalDelta]\[Phi]", "->", 
                    "\[CapitalDelta]\[Phi]1"}]}], "/.", 
                    RowBox[{"x", "->", 
                    RowBox[{"x", "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Li", "==", "0"}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}], "+", 
                    "\[CapitalDelta]Gap"}], ",", "0"}], "]"}]}]}]}], "//", 
                   "Expand"}], ",", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "300"}]]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}], 
              "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", "}"}]}], 
           "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"Li", ",", "spins"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"identity", "=", 
        RowBox[{"PositiveMatrixWithPrefactor", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"DampedRational", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", "}"}], ",", "rho", ",", "x"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
           "{", "\[IndentingNewLine]", "vac", "\[IndentingNewLine]", "}"}], 
           "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"obj", "=", 
        RowBox[{"0", "vac"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"norm", "=", "vac"}], ";", "\[IndentingNewLine]", 
       RowBox[{"pols2", "=", "pols"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sdpFile", " ", "=", " ", 
        RowBox[{"sdpdirectory", "<>", "\"\<isingbs.xml\>\""}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sdpFolder", " ", "=", " ", 
        RowBox[{"sdpdirectory", "<>", "\"\<isingbs\>\""}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"outFile", " ", "=", " ", 
        RowBox[{"sdpFolder", "<>", "\"\<_out/out.txt\>\""}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Close", "[", "sdpFile", "]"}], "//", "Quiet"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"WriteBootstrapSDP", "[", 
        RowBox[{"sdpFile", ",", 
         RowBox[{"SDP", "[", 
          RowBox[{"obj", ",", "norm", ",", "pols2"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Run", "[", 
        RowBox[{
        "pvmcommand", "<>", "sdpFile", "<>", "\"\< \>\"", "<>", "sdpFolder"}],
         "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Run", "[", 
        RowBox[{
         RowBox[{
         "sdpbcommand", "<>", "\"\< --precision=2048 --procsPerNode=2\>\""}], 
         ",", "\"\<-s\>\"", ",", "sdpFolder", ",", 
         "\"\< --findDualFeasible --findPrimalFeasible \
--stepLengthReduction=0.7  --dualityGapThreshold=1e-30 \
--primalErrorThreshold=1e-30 --dualErrorThreshold=1e-30 --maxIterations=300   \
--initialMatrixScalePrimal=1e30 --initialMatrixScaleDual=1e30 \
--feasibleCenteringParameter=0.1 --infeasibleCenteringParameter=0.3 \
--maxComplementarity=1e100\>\""}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"fullResult", " ", "=", " ", 
        RowBox[{"Import", "[", 
         RowBox[{"outFile", ",", " ", "\"\<String\>\""}], "]"}]}], ";", 
       "\[IndentingNewLine]", " ", 
       RowBox[{"terminateReason", " ", "=", " ", 
        RowBox[{
         RowBox[{"StringCases", "[", 
          RowBox[{"fullResult", ",", 
           RowBox[{
            RowBox[{"\"\<terminateReason = \\\"\>\"", "~~", 
             RowBox[{"Shortest", "[", "a__", "]"}], "~~", 
             "\"\<\\\";\\n\>\""}], " ", ":>", " ", "a"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "    ", 
       RowBox[{"Switch", "[", "\n", "        ", 
        RowBox[{
        "terminateReason", ",", "\n", "        ", 
         "\"\<found primal feasible solution\>\"", ",", " ", "True", ",", 
         "\n", "        ", "\"\<found dual feasible solution\>\"", ",", " ", 
         "False", ",", "\n", "        ", "_", ",", " ", 
         RowBox[{"Throw", "[", "terminateReason", "]"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"msg", "=", "\"\<\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"binarySearch", "[", 
      RowBox[{
      "f_", ",", " ", "true_", ",", " ", "false_", ",", " ", "thresh_", ",", 
       "prev_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Module", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"test", " ", "=", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"true", " ", "+", " ", "false"}], ")"}], "/", "2"}]}], 
         ",", "rest"}], "}"}], ",", "\n", "    ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"true", " ", "-", " ", "false"}], "]"}], " ", "<", " ", 
           "thresh"}], "\[And]", 
          RowBox[{"!", "prev"}]}], ",", "\n", "       ", "false", ",", "\n", 
         "       ", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"WriteString", "[", 
            RowBox[{
            "\"\<stdout\>\"", ",", " ", "\"\<> trying: \>\"", ",", " ", 
             "test", ",", " ", "\"\<\\n\>\""}], "]"}], ";"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"msg", "=", 
           RowBox[{"\"\< trying: \>\"", "<>", " ", 
            RowBox[{"ToString", "[", "test", "]"}]}]}], ";", "\n", "       ", 
          
          RowBox[{"rest", "=", 
           RowBox[{"f", "[", "test", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{"rest", ",", "\n", "          ", 
            RowBox[{"binarySearch", "[", 
             RowBox[{
             "f", ",", " ", "test", ",", " ", "false", ",", " ", "thresh", 
              ",", "rest"}], "]"}], ",", "\n", "          ", 
            RowBox[{"binarySearch", "[", 
             RowBox[{
             "f", ",", " ", "true", ",", " ", "test", ",", "  ", "thresh", 
              ",", "rest"}], "]"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.835197706950918*^9, 3.835197729311701*^9}, {
   3.835197762191393*^9, 3.8351977857889347`*^9}, {3.835197865911674*^9, 
   3.835197909912662*^9}, 3.835198161249475*^9, {3.835198210099163*^9, 
   3.83519821102621*^9}, {3.835198334800602*^9, 3.835198342163144*^9}, 
   3.835198587798058*^9, {3.835198747057727*^9, 3.83519874803722*^9}, {
   3.835198782653624*^9, 3.835198783571395*^9}, {3.83519882539664*^9, 
   3.83519883150797*^9}, {3.835198918534923*^9, 3.8351989207631187`*^9}, {
   3.8351991065257998`*^9, 3.835199127884267*^9}, {3.8351992112611*^9, 
   3.8351992302064047`*^9}, {3.835199270583642*^9, 3.835199270854371*^9}, {
   3.835199303310083*^9, 3.835199303565897*^9}, {3.835199340263008*^9, 
   3.835199344862299*^9}, 3.835199382910747*^9, {3.835199425160116*^9, 
   3.835199425847197*^9}, {3.8351994613601227`*^9, 3.8351995071211977`*^9}, 
   3.8351995454556093`*^9, {3.835199766632658*^9, 3.835199788616496*^9}, {
   3.835199831224904*^9, 3.835200055578312*^9}, {3.8352002736822643`*^9, 
   3.8352002875299463`*^9}, {3.835200321362298*^9, 3.8352004180172462`*^9}, {
   3.8352006162060223`*^9, 3.835200659885919*^9}, {3.835200695971171*^9, 
   3.83520071617857*^9}, 3.835200754123328*^9, {3.835200802118083*^9, 
   3.835200938924966*^9}, {3.8352009781106977`*^9, 3.8352009784355927`*^9}, {
   3.835201083287924*^9, 3.835201100996464*^9}, {3.835201220931252*^9, 
   3.835201242597337*^9}, {3.835201342151807*^9, 3.8352014687055073`*^9}, {
   3.8352016132910748`*^9, 3.8352016951698523`*^9}, {3.835201868631239*^9, 
   3.835201872034589*^9}, 3.8352019649828033`*^9, {3.8352019995491867`*^9, 
   3.835201999789029*^9}, {3.835204197367752*^9, 3.835204204765291*^9}, 
   3.8352047952980537`*^9, {3.835213008701429*^9, 3.835213025309577*^9}, {
   3.83521324766256*^9, 3.8352132974809628`*^9}, {3.8352133857924023`*^9, 
   3.8352133861048*^9}, {3.835213423506372*^9, 3.835213431994607*^9}, {
   3.835213512594582*^9, 3.835213543027376*^9}, 3.8352341201299963`*^9, {
   3.835239428058201*^9, 3.835239431794094*^9}, {3.835239492371361*^9, 
   3.835239519168621*^9}, {3.8352693294977827`*^9, 3.835269330953787*^9}, 
   3.8352693692235327`*^9, 3.835363164655444*^9, {3.8353632732463837`*^9, 
   3.835363278844633*^9}, {3.8353683911228237`*^9, 3.835368393545211*^9}, 
   3.835368925245242*^9, {3.835384299672844*^9, 3.8353843006563473`*^9}, {
   3.835384365730022*^9, 3.835384375368361*^9}, {3.835384820429998*^9, 
   3.835384822732211*^9}, {3.83538492419704*^9, 3.8353849251089582`*^9}, 
   3.835384962940653*^9, 3.835385038165737*^9, {3.835401230237318*^9, 
   3.8354012375639677`*^9}, {3.8354013842938766`*^9, 3.8354013920463*^9}, {
   3.835401974584601*^9, 3.835401978032529*^9}, {3.835402424019287*^9, 
   3.835402424698542*^9}, {3.8355452497365837`*^9, 3.835545259512598*^9}, {
   3.8355452970590143`*^9, 3.835545383529768*^9}, {3.83554542200033*^9, 
   3.835545449371003*^9}, {3.835545665468588*^9, 3.835545682651908*^9}, {
   3.835545719625928*^9, 3.835545722475713*^9}, {3.835545820243672*^9, 
   3.8355458226760197`*^9}, {3.835545854141076*^9, 3.835545878732869*^9}, {
   3.835545998514731*^9, 3.835546000509098*^9}, {3.835546034533236*^9, 
   3.8355460726937723`*^9}, {3.8355461503395643`*^9, 3.835546161341394*^9}, {
   3.8355462195584917`*^9, 3.835546250396296*^9}, {3.8355463444945602`*^9, 
   3.835546344854349*^9}, {3.835975976603757*^9, 3.835975982796739*^9}, {
   3.835976063978972*^9, 3.835976091284563*^9}, {3.83600206751849*^9, 
   3.8360020684380836`*^9}, {3.836002750193913*^9, 3.836002751665176*^9}, {
   3.8360099808033237`*^9, 3.83600998164406*^9}, {3.84098282226497*^9, 
   3.840982850198543*^9}, {3.840983356587929*^9, 3.840983364690793*^9}, {
   3.840983399897579*^9, 3.8409834300518637`*^9}, {3.840983638340228*^9, 
   3.840983648619671*^9}, {3.840983686938015*^9, 3.840983721364892*^9}, 
   3.840983777991988*^9, 3.8409839208499928`*^9, {3.840983958547929*^9, 
   3.840983967996204*^9}, {3.8409839996025047`*^9, 3.840984002082576*^9}, {
   3.840985585647057*^9, 3.840985589678899*^9}, {3.840985919727984*^9, 
   3.840985923132895*^9}, 3.8409865506159267`*^9, {3.8410006226147137`*^9, 
   3.841000623334425*^9}, {3.84100536897677*^9, 3.84100536959269*^9}, {
   3.841007718212051*^9, 3.84100772013859*^9}, {3.841019680346817*^9, 
   3.841019682075962*^9}, {3.841056851198113*^9, 3.841056851998616*^9}, {
   3.8410573384299498`*^9, 3.841057339094544*^9}, 3.841058789924027*^9, {
   3.841058823476013*^9, 3.8410588248041973`*^9}, {3.841058880829171*^9, 
   3.841058887812894*^9}, {3.841058932597177*^9, 3.841058942182432*^9}, {
   3.841059008836607*^9, 3.841059014732554*^9}, {3.841059052341647*^9, 
   3.841059055525584*^9}, {3.8410593932459993`*^9, 3.841059394725912*^9}, {
   3.841153732495439*^9, 3.841153734896199*^9}, {3.841154466594582*^9, 
   3.841154473177483*^9}, {3.841154523929894*^9, 3.8411545250414867`*^9}, {
   3.841155387065164*^9, 3.841155393507801*^9}, {3.841155758458495*^9, 
   3.8411557615228*^9}, {3.841158068992777*^9, 3.84115807133957*^9}, {
   3.841251609295657*^9, 3.841251610237225*^9}, {3.841410178725425*^9, 
   3.841410181668751*^9}, {3.841410417334568*^9, 3.841410423302019*^9}, {
   3.841411339415374*^9, 3.841411344583474*^9}, {3.841411474272293*^9, 
   3.84141147683106*^9}, {3.841411948703414*^9, 3.841411964375967*^9}, {
   3.8414344044341908`*^9, 3.841434446537837*^9}, {3.8414344978014507`*^9, 
   3.841434499841587*^9}, {3.8414413616430817`*^9, 3.841441363077038*^9}, {
   3.8447122465906076`*^9, 3.844712388132472*^9}, {3.844712419989699*^9, 
   3.844712505613413*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"96518c94-9188-4050-9724-98240861b3b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"initdf", "=", 
     RowBox[{"145", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "@", 
    RowBox[{"Dynamic", "@", "msg"}]}], "\[IndentingNewLine]", 
   RowBox[{"tmpgap", "=", 
    RowBox[{"binarySearch", "[", "\n", "             ", 
     RowBox[{
      RowBox[{
       RowBox[{"runsingle", "[", 
        RowBox[{"initdf", ",", " ", "#", ",", 
         RowBox[{"2", "+", 
          SuperscriptBox["10", 
           RowBox[{"-", "9"}]]}]}], "]"}], " ", "&"}], ",", " ", "\n", 
      "           ", 
      RowBox[{"1", "//", 
       RowBox[{
        RowBox[{"SetPrecision", "[", 
         RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], ",", "\n", "         ", 
      RowBox[{"1.2", "//", 
       RowBox[{
        RowBox[{"SetPrecision", "[", 
         RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], ",", "\n", 
      "             ", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]], ",", "False"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.844771256738572*^9, 3.844771258438162*^9}, {
  3.844771323775261*^9, 3.844771353913232*^9}, {3.844773283923595*^9, 
  3.844773290801929*^9}},ExpressionUUID->"15c078d5-c7cc-45aa-9112-\
442e298216c9"],

Cell[BoxData[
 DynamicBox[ToBoxes[$CellContext`msg, StandardForm],
  ImageSizeCache->{849.0234375, {2., 5.}}]], "Print",
 CellChangeTimes->{{3.844771341835353*^9, 3.8447713583353043`*^9}},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"0e6e1967-4730-4d8b-b3d1-a62a5664db18"],

Cell[BoxData["1.\
079980468749999982240768414687437370957923121750354766845703125`200."], \
"Output",
 CellChangeTimes->{3.8447713418745193`*^9, 3.844771505518222*^9},
 CellLabel->
  "Out[340]=",ExpressionUUID->"a2b9f69b-249f-4a5f-bf27-f6e9f942693a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Optimization", "Section",
 CellChangeTimes->{{3.835269160405147*^9, 
  3.835269162757326*^9}},ExpressionUUID->"65243969-ec82-4772-8ef5-\
e98f76824f30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"optsdp", "[", 
   RowBox[{"d1_", ",", 
    RowBox[{"d2_", "?", "NumericQ"}], ",", "dim_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"myy", ",", 
      RowBox[{"\[CapitalDelta]Gap", "=", 
       RowBox[{"d2", "//", 
        RowBox[{
         RowBox[{"SetPrecision", "[", 
          RowBox[{"#", ",", "prec"}], "]"}], "&"}]}]}], ",", "pols", ",", 
      "pols2", ",", "norm", ",", "obj", ",", "identity", ",", "sdpFile", ",", 
      "sdpFolder", ",", "outFile", ",", "vac"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"vac", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{"1", "-", "i", "-", "j"}]], " ", 
               SuperscriptBox["2", 
                RowBox[{"i", "+", "j"}]], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], 
                  RowBox[{"1", "+", "i", "+", "j"}]]}], ")"}], " ", 
               RowBox[{"FactorialPower", "[", 
                RowBox[{"\[CapitalDelta]\[Phi]", ",", "i"}], "]"}], " ", 
               RowBox[{"FactorialPower", "[", 
                RowBox[{"\[CapitalDelta]\[Phi]", ",", "j"}], "]"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"i", "->", 
                 RowBox[{"vindex", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{"j", "->", 
                 RowBox[{"vindex", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], " ", ",", 
             RowBox[{"{", 
              RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}]}], "/.", 
          RowBox[{"\[CapitalDelta]\[Phi]", "->", "d1"}]}], "//", 
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], "//", 
        "FunctionExpand"}], "//", "Expand"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"pols", "=", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"PositiveMatrixWithPrefactor", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"DampedRational", "[", 
            RowBox[{"1", ",", 
             RowBox[{"poles", "[", 
              RowBox[{"dim", ",", "Li"}], "]"}], ",", "rho", ",", "x"}], 
            "]"}], 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"Li", "\[Equal]", "0"}], ",", "1", ",", "x"}], "]"}]}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Chop", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Li", "\[Equal]", "0"}], ",", "1", ",", 
                    FractionBox["1", "x"]}], "]"}], 
                    RowBox[{"bpoly", "[", 
                    RowBox[{"dim", ",", 
                    RowBox[{"vindex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"vindex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "Li"}], 
                    "]"}]}], "/.", 
                    RowBox[{"\[CapitalDelta]\[Phi]", "->", "d1"}]}], "/.", 
                   RowBox[{"x", "->", 
                    RowBox[{"x", "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Li", "==", "0"}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}], "+", 
                    "\[CapitalDelta]Gap"}], ",", "0"}], "]"}]}]}]}], "//", 
                  RowBox[{
                   RowBox[{"SetPrecision", "[", 
                    RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], "//", 
                 "Expand"}], ",", 
                SuperscriptBox["10", 
                 RowBox[{"-", "300"}]]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}], 
            "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", "}"}]}], 
         "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Li", ",", "spins"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"norm", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"i", "-", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"oddD", "//", "Length"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"obj", "=", "vac"}], ";", "\[IndentingNewLine]", 
     RowBox[{"norm", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"obj", "//", "Length"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"pols2", "=", "pols"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sdpFile", " ", "=", " ", 
      RowBox[{"sdpdirectory", "<>", "\"\<isingopt.xml\>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sdpFolder", " ", "=", " ", 
      RowBox[{"sdpdirectory", "<>", "\"\<isingopt\>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"outFile", " ", "=", " ", 
      RowBox[{"sdpFolder", "<>", "\"\<_out/out.txt\>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Close", "[", "sdpFile", "]"}], "//", "Quiet"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"WriteBootstrapSDP", "[", 
      RowBox[{"sdpFile", ",", 
       RowBox[{"SDP", "[", 
        RowBox[{"obj", ",", "norm", ",", "pols2"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Run", "[", 
      RowBox[{
      "pvmcommand", "<>", "sdpFile", "<>", "\"\< \>\"", "<>", "sdpFolder"}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Run", "[", 
      RowBox[{
       RowBox[{
       "\"\<kitty --hold \>\"", "<>", " ", "sdpbcommand", "<>", 
        "\"\< --precision=2048 --procsPerNode=6\>\""}], ",", "\"\<-s\>\"", 
       ",", "sdpFolder", ",", 
       "\"\<  --stepLengthReduction=0.7  --dualityGapThreshold=1e-30 \
--primalErrorThreshold=1e-30 --dualErrorThreshold=1e-30 --maxIterations=300   \
--initialMatrixScalePrimal=1e30 --initialMatrixScaleDual=1e30 \
--feasibleCenteringParameter=0.1 --infeasibleCenteringParameter=0.3 \
--maxComplementarity=1e100 --noFinalCheckpoint\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", " ", 
     RowBox[{"myy", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Import", "[", 
          RowBox[{
           RowBox[{"sdpFolder", "<>", "\"\<_out/y.txt\>\""}], ",", 
           "\"\<Data\>\""}], "]"}], "//", "ToExpression"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a_", "+", 
          RowBox[{"b_", " ", "e"}]}], ":>", 
         RowBox[{"b", " ", 
          SuperscriptBox["10", "a"]}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"myy", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "=", "a"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"myy", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"a", "/.", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", " ", "myy", " ", ")"}], ".", 
           RowBox[{"(", "norm", " ", ")"}]}], "==", "1"}], "]"}]}], "//", 
       "First"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"myy", ".", "obj"}], "//", "N"}], "]"}], ";", 
     "\[IndentingNewLine]", "myy"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8352694176982193`*^9, 3.835269458967808*^9}, {
   3.8352695042807703`*^9, 3.8352695046809196`*^9}, 3.835269577784439*^9, {
   3.835269608497958*^9, 3.835269624603538*^9}, 3.835269711348769*^9, {
   3.8352697870368423`*^9, 3.835269794264613*^9}, {3.8352701878364067`*^9, 
   3.835270202155653*^9}, {3.835270351219145*^9, 3.8352703516039877`*^9}, {
   3.835270465897444*^9, 3.835270496506258*^9}, {3.835271419556172*^9, 
   3.835271420411173*^9}, {3.8352714970373507`*^9, 3.8352714980286207`*^9}, {
   3.835271613044574*^9, 3.835271640732705*^9}, {3.83527169614937*^9, 
   3.835271778299728*^9}, {3.835271815460815*^9, 3.8352718179801073`*^9}, {
   3.835271871325708*^9, 3.835271871485414*^9}, {3.835271940051448*^9, 
   3.835271981686604*^9}, {3.835272141277213*^9, 3.8352721557989902`*^9}, {
   3.835272593088126*^9, 3.83527260557745*^9}, {3.83527265854583*^9, 
   3.835272661753704*^9}, {3.8352726956341677`*^9, 3.835272695842409*^9}, {
   3.8352727636494017`*^9, 3.8352727687143707`*^9}, {3.83527281320296*^9, 
   3.83527282210986*^9}, 3.835272860093698*^9, {3.8352729011218452`*^9, 
   3.83527290437796*^9}, 3.835272977388088*^9, {3.835273016947843*^9, 
   3.835273017699667*^9}, {3.8352788763164797`*^9, 3.835278911925193*^9}, {
   3.835279166452043*^9, 3.835279169461526*^9}, {3.835281946031406*^9, 
   3.835282038905095*^9}, {3.835282122839591*^9, 3.835282140400566*^9}, {
   3.8352825018337297`*^9, 3.835282525197051*^9}, {3.835282574516698*^9, 
   3.835282606401813*^9}, {3.835282655884083*^9, 3.835282672125087*^9}, 
   3.835282720029833*^9, {3.8352827667950487`*^9, 3.835282769050727*^9}, 
   3.835287443357984*^9, 3.835354238431731*^9, {3.8353627902353373`*^9, 
   3.8353627926193657`*^9}, {3.835364106145648*^9, 3.835364106920586*^9}, {
   3.8353691850662403`*^9, 3.8353691863861103`*^9}, {3.835369217170774*^9, 
   3.835369221130475*^9}, {3.8353850937425823`*^9, 3.835385152846856*^9}, {
   3.835385193157073*^9, 3.83538519448505*^9}, {3.8353852275116577`*^9, 
   3.835385230327489*^9}, {3.835385373688137*^9, 3.835385391048168*^9}, {
   3.835385427944193*^9, 3.835385447057404*^9}, 3.835385626308011*^9, 
   3.8353871936486273`*^9, {3.835399816648807*^9, 3.83539982136712*^9}, {
   3.83539985441288*^9, 3.835399872543309*^9}, {3.835400055003558*^9, 
   3.835400061559309*^9}, 3.8354007557643747`*^9, {3.835400967097661*^9, 
   3.8354009690950327`*^9}, 3.83540103258173*^9, {3.835545509994404*^9, 
   3.8355455620581207`*^9}, {3.8355463815345707`*^9, 3.835546410509963*^9}, {
   3.835976594916881*^9, 3.8359765975167027`*^9}, {3.83599699123993*^9, 
   3.8359969922971354`*^9}, {3.836003690506084*^9, 3.836003701100361*^9}, {
   3.8409842604110737`*^9, 3.8409842796211033`*^9}, {3.840984619043668*^9, 
   3.840984627027912*^9}, {3.840984848936245*^9, 3.840984879076988*^9}, {
   3.840984939724859*^9, 3.840984979337929*^9}, {3.84098502864001*^9, 
   3.840985090278823*^9}, {3.840985599870556*^9, 3.8409856044945707`*^9}, {
   3.840986429991674*^9, 3.8409864320052767`*^9}, 3.840986536728098*^9, {
   3.8409865844382133`*^9, 3.8409865899980993`*^9}, {3.8409909303951*^9, 
   3.84099093227055*^9}, {3.840991001766941*^9, 3.840991012917068*^9}, {
   3.8409910674085617`*^9, 3.840991072981607*^9}, {3.840991141213213*^9, 
   3.840991148711625*^9}, 3.840991474760418*^9, {3.8409916021446247`*^9, 
   3.8409916028482523`*^9}, {3.840991739111409*^9, 3.8409917422852993`*^9}, {
   3.8409919538014917`*^9, 3.840991958557029*^9}, 3.8409923761594276`*^9, {
   3.8410011153959293`*^9, 3.841001116091181*^9}, {3.841006019721881*^9, 
   3.841006020882564*^9}, {3.841008144187199*^9, 3.8410081452605133`*^9}, {
   3.8410199884509897`*^9, 3.841019989108835*^9}, {3.841057151991714*^9, 
   3.841057153293751*^9}, {3.8410574460059958`*^9, 3.841057446647212*^9}, {
   3.84105925810175*^9, 3.841059258604371*^9}, {3.841059675932049*^9, 
   3.841059682023671*^9}, {3.841154151767632*^9, 3.841154155502055*^9}, {
   3.8411545188026457`*^9, 3.841154519897196*^9}, {3.841155404729621*^9, 
   3.841155405443883*^9}, {3.8411559664298773`*^9, 3.841155968221704*^9}, {
   3.841158577051196*^9, 3.8411585790748463`*^9}, {3.8414114378172197`*^9, 
   3.841411460289152*^9}, 3.8414119728089437`*^9, {3.84144025840655*^9, 
   3.841440282767508*^9}, {3.841441800590726*^9, 3.84144180138797*^9}, {
   3.844712524868486*^9, 3.84471260526026*^9}, {3.844771592050652*^9, 
   3.8447716245785837`*^9}, {3.844771735378203*^9, 3.844771745530896*^9}, 
   3.844771777243937*^9, {3.844771819684167*^9, 3.844771825242785*^9}},
 CellLabel->
  "In[378]:=",ExpressionUUID->"b95d0560-091e-45e0-8262-6f58197bce51"],

Cell[BoxData[
 RowBox[{"inityy", "=", 
  RowBox[{"optsdp", "[", 
   RowBox[{"initdf", ",", "tmpgap", ",", 
    RowBox[{"2", "+", 
     SuperscriptBox["10", 
      RowBox[{"-", "9"}]]}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.844771567415203*^9, 3.844773292137686*^9, 
  3.844773345967939*^9},
 CellLabel->
  "In[725]:=",ExpressionUUID->"3f1f023c-5a2c-4ba7-9500-960af1fab35e"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Load data with running SDPB (run if don\[CloseCurlyQuote]t have SDPB \
installed)\
\>", "Chapter",
 CellChangeTimes->{{3.844775577511297*^9, 
  3.844775603047512*^9}},ExpressionUUID->"24891800-428e-48ec-9202-\
85f8ef4517c7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inityy", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.08504637401903973675977936267952405894652780363518386846111377167498036\
686694571384732501887051627345808303419486695628095084137509110640347642594401\
910174350021020052765657361372704570016918264643919931001454574828561178855538\
381204191070603459797446200286182040691342699307458889571528287843122079157857\
783486332564752918169532477781590353965084318860867267898160022429944404639400\
814669721316087186075478672784908371372099406569717964448902378565239615019507\
689970177583421782071272447489515444233180599582770290320676035880046481360295\
209111881481276581742179181392892200471352503768441497026596047614260017845070\
5035999999999999999`614.8796590744307", ",", 
     "1.0346534035884589425483558467046196403557807644380347072871769615740608\
086967367076342113978209191477899499578892848663443024717129591299687298271997\
298908690814431769853591627725840973355171487794153445232115374599471243314839\
625751146224806616715913071556985057110637949843165812100203633529386328380658\
978887084739641057774432700885275818153365888962086264867952484811945317521121\
347933570783572827288844134789214981963459660946464709952125575986042272571448\
819841609830100525237485782435083237182012812543655161301537363168468310920758\
508141450212542363399764108515801350288369348533686010515450027732844231517816\
99999999999999999999`616.0147948907415", ",", 
     "0.0156138462227009407637547295619583734250934593028670849394674586154094\
073525001814361038385803825838391312613278241534896386743372367230879102255697\
380766682564904056160443429448957321815165880119458858232752611659084491016340\
580202927940799952068516937310569054552966873919907274674040393699098455649711\
122820159620361836360305175494344088888396051211617149921211972579475040366275\
455484549888414290998620723026263640457035149003650396684895432176938726499890\
720584732790595583682791872492283226564618751972160568317001855968004827811607\
517353208960564881337848041642923210665588741428742009972958042738242162177388\
91`616.19350989778", ",", 
     RowBox[{
     "-", "0.12561887065112530763463187820596390163481567427236730333129152380\
383009264929560442704105261898212409467128584676538273229325141367153407659256\
975008177466137548590606816013887602879580006459425248256853472623037403495649\
395928954819273197260922437066283434738697324874059864640920472866849398806954\
203689425534217796446567548700450470562374270858614541547760164025850700888776\
972691518958897638309187799896844883247528873127323442331845909872639401554391\
854585307732771035532711859514801151752007221356587086114473394018492618469202\
545270126677132631967016456179462156382402098551274929055898322154858249244123\
229611`616.0990548846564"}], ",", 
     RowBox[{
     "-", "0.01303845161049258209617711249553139569387199849169573711530535934\
837862873311340792510134530200745257292166344960283451110180687323625805862647\
343650295729497014249482663165199963801439837575924388519547246559545589432986\
354741874286312621880314261023374147536273673103187255097807658422637347880573\
073288889686442345717270180828127446969027753722404349402249969854357384680802\
986589117879168217282785291720238030520039534838896627960528557773155934785667\
521173729856515763407968254408608558088502344221797651894645877467910238470271\
930445415757108640544981502160824327929946834464654531234074662312603769384386\
1893841999999999999999999`616.1152260195443"}], ",", 
     "0.0031489190731266481392187775457260459578032885831322749518909446127077\
731377855850976859605585286009547504476710430978034352794432937610402640797350\
417405959517362525336883710924191239866882862797769402055530278640223434606884\
822822771558919742351282076786833680837412384551511436459617402295032141227605\
088554818325026418640730302098486492720537719575350663984014906037989373623359\
550357021875086464345615679178181805643646284874608465692901317648037788624493\
611953548361894979728596916464896259871869834561681170879947757435248417573986\
240878112957609801315551027313420490339500781170203718963029987674111634081304\
74599999999999999999`616.4981614994597", ",", 
     "0.0000803659133612036847992379563515982948527168170007665998259519199801\
686471333591386854227494016593786469591955203344942496437383580304374668947737\
592980540422654731680864054925289178703333265165882260578490673767255238647292\
951453252210080087295806303768612788442053885093276544246290073061486975268397\
282423811508645929729872373714701282624204207306754389579839960705714558791523\
383085899301925349316958869583564818262189926965726802039427607107249798762532\
230227257028447851392732723988332097646151316038456416057531204822780723716460\
998668466743419680232742317427949719177521338192465258353362173399074004579264\
99064`616.9050718848415", ",", 
     "0.0001144134449304178349010362533155803486296399878443382071217947550701\
966813074651981307593412413112470312890178288088308181476799690411973715899642\
966240255134828920639569349595118931242158212622021680872883862150402338104155\
264560041540247379258545956306608712087592361373366916375824617305352644285539\
580487558564065849450659057820786422419445802947199805870552694430438227229708\
245355792604951546751574434435660673377255659559607066632524408758841457977259\
752154762910512949762657800841437685268587063399570566339062855303187019288728\
768290997104986815335710615609047244375186133244087849790986909896164816801616\
82299999999999999999`615.0584770621844"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"initdf", "=", 
   FractionBox["29", "200"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8447756043149633`*^9, 3.84477562657613*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"5a370aab-afa2-4d70-9541-7d393f950860"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.844775625071537*^9, 3.844775625071906*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"4c2284c3-bb8b-4117-87fc-fdb9c0d08f55"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8447756152075577`*^9, 3.84477561520795*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"eecd347b-2b4d-4e93-9106-14107a546e16"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.844775608759899*^9, 3.844775608774612*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"c4f17398-518c-4bb2-ba53-3c631897856c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Non-linear BS", "Chapter",
 CellChangeTimes->{{3.835977320803915*^9, 
  3.835977324292019*^9}},ExpressionUUID->"c45c8522-0a65-4f07-a08c-\
896159410836"],

Cell[CellGroupData[{

Cell["blocks", "Section",
 CellChangeTimes->{{3.8410592817619753`*^9, 
  3.8410592824179087`*^9}},ExpressionUUID->"5f44b3fb-a27d-4c77-8fb7-\
2096b852e39a"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "mypolys", ",", "mypolysd", ",", "mypolysdd", ",", "mydpolys", ",", 
   "mydpolysd", ",", "mydpolysdd", ",", "wf", ",", "wdf", ",", "wddf"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mydpolys", "[", 
   RowBox[{"dim_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", 
         RowBox[{"mypolys", "[", 
          RowBox[{"dim", ",", "s"}], "]"}], "]"}], "==", "mypolys"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"mypolys", "[", 
          RowBox[{"dim", ",", "s"}], "]"}], "=", 
         RowBox[{"(*", 
          FractionBox["1", "vac"], "*)"}], 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Chop", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                  "1", ",", 
                  FractionBox["1", "x"]}], "]"}], 
                RowBox[{"bpoly", "[", 
                 RowBox[{"dim", ",", 
                  RowBox[{"vindex", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{"vindex", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{"x", "+", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}], ",", "0"}], "]"}]}], 
                  ",", 
                  RowBox[{"spins", "[", 
                   RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], "//", 
               RowBox[{
                RowBox[{"SetPrecision", "[", 
                 RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], "//", "Expand"}],
              ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "300"}]]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"mypolys", "[", 
      RowBox[{"dim", ",", "s"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mydpolysd", "[", 
    RowBox[{"dim_", ",", "s_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"mypolysd", "[", 
           RowBox[{"dim", ",", "s"}], "]"}], "]"}], "==", "mypolysd"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"mypolysd", "[", 
           RowBox[{"dim", ",", "s"}], "]"}], "=", 
          RowBox[{"(*", 
           FractionBox["1", "vac"], "*)"}], 
          RowBox[{
           SubscriptBox["\[PartialD]", "x"], 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Chop", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                    "1", ",", 
                    FractionBox["1", "x"]}], "]"}], 
                  RowBox[{"bpoly", "[", 
                   RowBox[{"dim", ",", 
                    RowBox[{"vindex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"vindex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"x", "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}], ",", "0"}], "]"}]}], 
                    ",", 
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], "//", 
                 RowBox[{
                  RowBox[{"SetPrecision", "[", 
                   RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], "//", 
                "Expand"}], ",", 
               SuperscriptBox["10", 
                RowBox[{"-", "300"}]]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"mypolysd", "[", 
       RowBox[{"dim", ",", "s"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mydpolysdd", "[", 
   RowBox[{"dim_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", 
         RowBox[{"mypolysdd", "[", 
          RowBox[{"dim", ",", "s"}], "]"}], "]"}], "==", "mypolysdd"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"mypolysdd", "[", 
          RowBox[{"dim", ",", "s"}], "]"}], "=", 
         RowBox[{"(*", 
          FractionBox["1", "vac"], "*)"}], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "2"}], "}"}]], 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                   "1", ",", 
                   FractionBox["1", "x"]}], "]"}], 
                 RowBox[{"bpoly", "[", 
                  RowBox[{"dim", ",", 
                   RowBox[{"vindex", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"vindex", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"x", "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}], ",", "0"}], "]"}]}], 
                   ",", 
                   RowBox[{"spins", "[", 
                    RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], "//", 
                RowBox[{
                 RowBox[{"SetPrecision", "[", 
                  RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], "//", 
               "Expand"}], ",", 
              SuperscriptBox["10", 
               RowBox[{"-", "300"}]]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}]}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"mypolysdd", "[", 
      RowBox[{"dim", ",", "s"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wf", "[", 
   RowBox[{"dim_", ",", "deltaf_", ",", "i_", ",", "l_", ",", "\[Mu]_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mydpolys", "[", 
      RowBox[{"dim", ",", "l"}], "]"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "\[Mu]"}]}], "/.", 
   RowBox[{
   "\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wdf", "[", 
   RowBox[{"dim_", ",", "deltaf_", ",", "i_", ",", "l_", ",", "\[Mu]_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mydpolysd", "[", 
      RowBox[{"dim", ",", "l"}], "]"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "\[Mu]"}]}], "/.", 
   RowBox[{
   "\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wddf", "[", 
    RowBox[{"dim_", ",", "deltaf_", ",", "i_", ",", "l_", ",", "\[Mu]_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"mydpolysdd", "[", 
       RowBox[{"dim", ",", "l"}], "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"x", "\[Rule]", "\[Mu]"}]}], "/.", 
    RowBox[{"\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vwf", "[", 
   RowBox[{"dim_", ",", "deltaf_", ",", "l_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"mydpolys", "[", 
     RowBox[{"dim", ",", "l"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "\[Mu]"}]}], "/.", 
   RowBox[{
   "\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vwdf", "[", 
   RowBox[{"dim_", ",", "deltaf_", ",", "l_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"mydpolysd", "[", 
     RowBox[{"dim", ",", "l"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "\[Mu]"}]}], "/.", 
   RowBox[{
   "\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vwddf", "[", 
   RowBox[{"dim_", ",", "deltaf_", ",", "l_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"mydpolysdd", "[", 
     RowBox[{"dim", ",", "l"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "\[Mu]"}]}], "/.", 
   RowBox[{
   "\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ilength", "=", 
   RowBox[{"Length", "@", "oddD"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8414868041654873`*^9, 3.841486861221149*^9}, {
  3.841486928919561*^9, 3.8414870135279713`*^9}, {3.841487065953311*^9, 
  3.841487172218074*^9}, {3.8414872399464912`*^9, 3.841487244738265*^9}, {
  3.8414873045083942`*^9, 3.841487312522892*^9}, {3.841487349242146*^9, 
  3.8414874708500957`*^9}, {3.841487611596751*^9, 3.841487614204442*^9}, {
  3.841487686386401*^9, 3.841487701474667*^9}, {3.84148789527722*^9, 
  3.841487897460896*^9}, {3.8420084384391108`*^9, 3.842008446110894*^9}, {
  3.843561751852232*^9, 3.843561771932147*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"10f063f9-6e1f-4a64-9233-adcf33e2c078"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.844542190154311*^9, 3.844542286265151*^9}, {
  3.844542326897377*^9, 3.844542388015459*^9}, {3.8445424712064743`*^9, 
  3.844542552059359*^9}, {3.84454268804664*^9, 3.844542704310054*^9}, {
  3.844543242916263*^9, 3.84454326264848*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"8262a787-c2ed-4f0a-8397-9f94d2b78157"]
}, Closed]],

Cell[CellGroupData[{

Cell["Objective and Jacobian", "Section",
 CellChangeTimes->{{3.8356603823429613`*^9, 
  3.835660390359024*^9}},ExpressionUUID->"cd52e4cd-6baa-4f99-8595-\
bae7e7c21d69"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NumberList", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"VectorQ", "[", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "NumericQ"}], "]"}], "&"}], 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumberList1", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"VectorQ", "[", 
      RowBox[{"#", ",", "NumericQ"}], "]"}], "&"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"one", "=", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{"1", ",", "prec"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ilength", "=", 
   RowBox[{"Length", "@", "oddD"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"objf2", "[", 
   RowBox[{"dim_", ",", "deltaf_", ",", 
    RowBox[{"Rs_", "?", "NumberList"}], ",", 
    RowBox[{"Rd_", "?", "NumberList"}], ",", 
    RowBox[{"Cs_", "?", "NumberList1"}], ",", 
    RowBox[{"Cd_", "?", "NumberList1"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumberList1"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"evalmon", "++"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Ns", "=", 
      RowBox[{"Length", "@", "Rs"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Nd", "=", 
      RowBox[{"Length", "@", "Rd"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq1", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", "ijk", "ilength"], 
         RowBox[{
          RowBox[{
          "\[Alpha]", "\[LeftDoubleBracket]", "ijk", 
           "\[RightDoubleBracket]"}], " ", 
          RowBox[{"wf", "[", 
           RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
            RowBox[{"Rs", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"Rs", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "Ns"}], "}"}]}], "]"}]}], ";", " ", 
     RowBox[{"(*", 
      RowBox[{
       SubscriptBox["\[Alpha]", "i"], 
       SubscriptBox[
        SuperscriptBox["f", "l"], "is"]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"eq2", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", "ijk", "ilength"], 
         RowBox[{
          RowBox[{
          "\[Alpha]", "\[LeftDoubleBracket]", "ijk", 
           "\[RightDoubleBracket]"}], " ", 
          RowBox[{"wf", "[", 
           RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
            RowBox[{"Rd", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"Rd", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
       SubscriptBox["\[Alpha]", "i"], 
       SubscriptBox[
        SuperscriptBox["f", "l"], "id"]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"eq3", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", "ijk", "ilength"], 
         RowBox[{
          RowBox[{
          "\[Alpha]", "\[LeftDoubleBracket]", "ijk", 
           "\[RightDoubleBracket]"}], " ", 
          RowBox[{"wdf", "[", 
           RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
            RowBox[{"Rd", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"Rd", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
       SubscriptBox["\[Alpha]", "i"], 
       SubscriptBox[
        SuperscriptBox[
         RowBox[{"f", "'"}], "l"], "id"]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"bv", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "-", "i", "-", "j"}]], " ", 
            SuperscriptBox["2", 
             RowBox[{"i", "+", "j"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "+", "i", "+", "j"}]]}], ")"}], " ", 
            RowBox[{"FactorialPower", "[", 
             RowBox[{"\[CapitalDelta]\[Phi]", ",", "i"}], "]"}], " ", 
            RowBox[{"FactorialPower", "[", 
             RowBox[{"\[CapitalDelta]\[Phi]", ",", "j"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"i", "->", 
              RowBox[{"vindex", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{"j", "->", 
              RowBox[{"vindex", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], " ", ",", 
          RowBox[{"{", 
           RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"eq4", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "bv", "\[LeftDoubleBracket]", "ijk", "\[RightDoubleBracket]"}]}], 
          "1"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Cs", "[", 
             RowBox[{"[", "k", "]"}], "]"}], 
            RowBox[{"wf", "[", 
             RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
              RowBox[{"Rs", "\[LeftDoubleBracket]", 
               RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
              RowBox[{"Rs", "\[LeftDoubleBracket]", 
               RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Ns"}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Cd", "[", 
             RowBox[{"[", "k", "]"}], "]"}], 
            RowBox[{"wf", "[", 
             RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
              RowBox[{"Rd", "\[LeftDoubleBracket]", 
               RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
              RowBox[{"Rd", "\[LeftDoubleBracket]", 
               RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}]}], 
        RowBox[{"(*", 
         RowBox[{
          SubscriptBox["b", "i"], "+", 
          RowBox[{
           SubscriptBox["c", "s"], 
           SubscriptBox[
            SuperscriptBox["f", "l"], "is"]}], "+", 
          RowBox[{
           SubscriptBox["c", "d"], 
           SubscriptBox[
            SuperscriptBox["f", "l"], "id"]}]}], "*)"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"ijk", ",", "ilength"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"result", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"eq1", ",", "eq2", ",", "eq3", ",", "eq4", ",", 
          RowBox[{"{", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", "i", "ilength"], 
            RowBox[{
             RowBox[{
             "\[Alpha]", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], 
             RowBox[{"bv", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}]}], ";"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"result", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"eq1", ",", "eq2", ",", "eq3", ",", "eq4"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"objlist", ",", "result"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"slist", ",", 
       RowBox[{"Rs", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"dlist", ",", 
       RowBox[{"Rd", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"cslist", ",", "Cs"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"cdlist", ",", "Cd"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"\[Alpha]list", ",", "\[Alpha]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"obj2list", ",", 
       RowBox[{"result", ".", "result"}]}], "]"}], ";", "\[IndentingNewLine]",
      "result"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myjacob2", "[", 
   RowBox[{"dim_", ",", "deltaf_", ",", 
    RowBox[{"Rs_", "?", "NumberList"}], ",", 
    RowBox[{"Rd_", "?", "NumberList"}], ",", 
    RowBox[{"Cs_", "?", "NumberList1"}], ",", 
    RowBox[{"Cd_", "?", "NumberList1"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumberList1"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"evalmon", "++"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Ns", "=", 
      RowBox[{"Length", "@", "Rs"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Nd", "=", 
      RowBox[{"Length", "@", "Rd"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bv", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "-", "i", "-", "j"}]], " ", 
            SuperscriptBox["2", 
             RowBox[{"i", "+", "j"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "+", "i", "+", "j"}]]}], ")"}], " ", 
            RowBox[{"FactorialPower", "[", 
             RowBox[{"\[CapitalDelta]\[Phi]", ",", "i"}], "]"}], " ", 
            RowBox[{"FactorialPower", "[", 
             RowBox[{"\[CapitalDelta]\[Phi]", ",", "j"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"i", "->", 
              RowBox[{"vindex", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{"j", "->", 
              RowBox[{"vindex", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], " ", ",", 
          RowBox[{"{", 
           RowBox[{"vindex", ",", "oddD"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"\[CapitalDelta]\[Phi]", "->", "deltaf"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"bv2", "=", "bv"}], ";", "\[IndentingNewLine]", 
     RowBox[{"jac1", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", "ijk", "ilength"], 
           RowBox[{
            RowBox[{
            "\[Alpha]", "\[LeftDoubleBracket]", "ijk", 
             "\[RightDoubleBracket]"}], "  ", 
            RowBox[{"wdf", "[", 
             RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
              RowBox[{"Rs", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
              RowBox[{"Rs", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"s", ",", "1"}], "]"}]}]}], "}"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Ns"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"wf", "[", 
            RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
             RowBox[{"Rs", "\[LeftDoubleBracket]", 
              RowBox[{"s", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"Rs", "\[LeftDoubleBracket]", 
              RowBox[{"s", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"ijk", ",", 
             RowBox[{"ilength", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "Ns"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"jac2", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", "0", "}"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"k", "\[Equal]", "d"}], ",", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", "ijk", "ilength"], 
              RowBox[{
               RowBox[{
               "\[Alpha]", "\[LeftDoubleBracket]", "ijk", 
                "\[RightDoubleBracket]"}], "  ", 
               RowBox[{"wdf", "[", 
                RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
                 RowBox[{"Rd", "\[LeftDoubleBracket]", 
                  RowBox[{"d", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"Rd", "\[LeftDoubleBracket]", 
                  RowBox[{"d", ",", "2"}], "\[RightDoubleBracket]"}]}], 
                "]"}]}]}], ",", "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Ns"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", " ", 
          RowBox[{
           RowBox[{"wf", "[", 
            RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
             RowBox[{"Rd", "\[LeftDoubleBracket]", 
              RowBox[{"d", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"Rd", "\[LeftDoubleBracket]", 
              RowBox[{"d", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"ijk", ",", 
             RowBox[{"ilength", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "Nd"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"jac3", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", "0", "}"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"k", "\[Equal]", "d"}], ",", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", "ijk", "ilength"], 
              RowBox[{
               RowBox[{
               "\[Alpha]", "\[LeftDoubleBracket]", "ijk", 
                "\[RightDoubleBracket]"}], " ", 
               RowBox[{"wddf", "[", 
                RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
                 RowBox[{"Rd", "\[LeftDoubleBracket]", 
                  RowBox[{"d", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"Rd", "\[LeftDoubleBracket]", 
                  RowBox[{"d", ",", "2"}], "\[RightDoubleBracket]"}]}], 
                "]"}]}]}], ",", "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Ns"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"wdf", "[", 
            RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
             RowBox[{"Rd", "\[LeftDoubleBracket]", 
              RowBox[{"d", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"Rd", "\[LeftDoubleBracket]", 
              RowBox[{"d", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"ijk", ",", 
             RowBox[{"ilength", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "Nd"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"jac4", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "Cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           RowBox[{"wdf", "[", 
            RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
             RowBox[{"Rs", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"Rs", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
          "}"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "Cd", "\[LeftDoubleBracket]", "d", "\[RightDoubleBracket]"}], 
            RowBox[{"wdf", "[", 
             RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
              RowBox[{"Rd", "\[LeftDoubleBracket]", 
               RowBox[{"d", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
              RowBox[{"Rd", "\[LeftDoubleBracket]", 
               RowBox[{"d", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"wf", "[", 
            RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
             RowBox[{"Rs", "\[LeftDoubleBracket]", 
              RowBox[{"s", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"Rs", "\[LeftDoubleBracket]", 
              RowBox[{"s", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "Ns"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"wf", "[", 
            RowBox[{"dim", ",", "deltaf", ",", "ijk", ",", 
             RowBox[{"Rd", "\[LeftDoubleBracket]", 
              RowBox[{"d", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"Rd", "\[LeftDoubleBracket]", 
              RowBox[{"d", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"ppp", ",", 
             RowBox[{"ilength", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ijk", ",", "ilength"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"jacob", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"jac1", ",", "jac2", ",", "jac3", ",", "jac4"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.835662403287821*^9, 3.835662403724183*^9}, {
   3.835662787894359*^9, 3.835662894892202*^9}, {3.8356629505503283`*^9, 
   3.8356629536298656`*^9}, {3.835663420265636*^9, 3.8356634219615383`*^9}, {
   3.83848109379567*^9, 3.838481110661302*^9}, 3.84097995846345*^9, 
   3.8409810943663683`*^9, {3.840985423821213*^9, 3.8409854248949347`*^9}, 
   3.840985557159374*^9, 3.8410576821779213`*^9, {3.8414437963650846`*^9, 
   3.84144408597159*^9}, {3.8447723450551577`*^9, 3.8447723486765347`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"11169cda-a13b-464f-925a-4025d1777c21"]
}, Closed]],

Cell[CellGroupData[{

Cell["Define Newton", "Section",
 CellChangeTimes->{{3.835873043130506*^9, 
  3.8358730480027*^9}},ExpressionUUID->"557ea20c-9bd8-485f-98a6-6f7709ac9735"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"myNewton", "[", 
     RowBox[{
     "dim_", ",", "delf_", ",", "SSl_", ",", "SDl_", ",", "guess_", ",", 
      "obj_", ",", "jacobian_", ",", "\[Epsilon]_", ",", "max_", ",", 
      "step_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dist", "=", "1"}], ",", 
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"n", "=", 
         RowBox[{"Length", "[", "guess", "]"}]}], ",", "P"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"stepd", "=", 
        RowBox[{"step", "//", 
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{"#", ",", "prec"}], "]"}], "&"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"noerr", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"error", "=", "False"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox[
         StyleBox[
          OverscriptBox[
           StyleBox["P",
            FontWeight->"Bold"], "\[RightVector]"],
          FontWeight->"Bold"], "1"], "=", "guess"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox[
         StyleBox[
          OverscriptBox[
           StyleBox["F",
            FontWeight->"Bold"], "\[RightVector]"],
          FontWeight->"Bold"], "1"], "=", 
        RowBox[{"obj", "[", 
         RowBox[{"dim", ",", "delf", ",", "SSl", ",", "SDl", ",", 
          SubscriptBox[
           StyleBox[
            OverscriptBox["P", "\[RightVector]"],
            FontWeight->"Bold"], "1"]}], "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"While", "[", " ", 
        RowBox[{
         RowBox[{"And", "[", " ", 
          RowBox[{
           RowBox[{"k", "<", "max"}], ",", 
           RowBox[{"dist", ">", "\[Epsilon]"}], ",", 
           RowBox[{"!", "error"}]}], " ", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[CapitalDelta]P", "=", 
           RowBox[{"Check", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"Inverse", "[", 
                RowBox[{
                 RowBox[{"jacobian", "[", 
                  RowBox[{"dim", ",", "delf", ",", "SSl", ",", "SDl", ",", 
                   SubscriptBox[
                    StyleBox[
                    OverscriptBox[
                    StyleBox["P",
                    FontWeight->"Bold"], "\[RightVector]"],
                    FontWeight->"Bold"], "1"]}], "]"}], ",", 
                 RowBox[{"Method", "\[Rule]", "Automatic"}]}], "]"}], ".", 
               SubscriptBox[
                StyleBox[
                 OverscriptBox[
                  StyleBox["F",
                   FontWeight->"Bold"], "\[RightVector]"],
                 FontWeight->"Bold"], "1"]}]}], ",", "err"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"\[CapitalDelta]P", "==", "err"}], ",", 
            RowBox[{
             RowBox[{"Return", "[", "err", "]"}], ";", "Break", ";"}]}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox[
            StyleBox[
             OverscriptBox[
              StyleBox["P",
               FontWeight->"Bold"], "\[RightVector]"],
             FontWeight->"Bold"], "1"], " ", "=", " ", 
           RowBox[{
            SubscriptBox[
             StyleBox[
              OverscriptBox[
               StyleBox["P",
                FontWeight->"Bold"], "\[RightVector]"],
              FontWeight->"Bold"], "1"], " ", "+", 
            RowBox[{"stepd", "  ", "\[CapitalDelta]P"}]}]}], ";", " ", 
          "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox[
            StyleBox[
             OverscriptBox[
              StyleBox["F",
               FontWeight->"Bold"], "\[RightVector]"],
             FontWeight->"Bold"], "1"], "=", 
           RowBox[{"obj", "[", 
            RowBox[{"dim", ",", "delf", ",", "SSl", ",", "SDl", ",", 
             SubscriptBox[
              StyleBox[
               OverscriptBox["P", "\[RightVector]"],
               FontWeight->"Bold"], "1"]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"dist", "=", 
           RowBox[{"Max", "[", 
            RowBox[{"Abs", "[", 
             SubscriptBox[
              StyleBox[
               OverscriptBox[
                StyleBox["F",
                 FontWeight->"Bold"], "\[RightVector]"],
               FontWeight->"Bold"], "1"], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"k", " ", "=", " ", 
           RowBox[{"k", "+", "1"}]}], ";"}]}], "  ", "\[IndentingNewLine]", 
        "]"}], ";", " ", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", ">=", "max"}], ",", 
         RowBox[{"Return", "[", "err", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        SubscriptBox[
         StyleBox[
          OverscriptBox[
           StyleBox["P",
            FontWeight->"Bold"], "\[RightVector]"],
          FontWeight->"Bold"], "1"], "]"}], ";"}]}], "\[IndentingNewLine]", 
     " ", "]"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.75405784772713*^9, 3.7540578619760857`*^9}, 
   3.7540596633261414`*^9, {3.7540597903497*^9, 3.754059802875114*^9}, {
   3.754061447878796*^9, 3.7540614482004538`*^9}, {3.754061561454792*^9, 
   3.754061566644113*^9}, {3.7540616975928307`*^9, 3.7540617003595657`*^9}, 
   3.7540624523001537`*^9, 3.835646125528419*^9, {3.835702188752249*^9, 
   3.8357022863355837`*^9}, {3.835703018100893*^9, 3.835703022277042*^9}, {
   3.8357030529042673`*^9, 3.83570307536231*^9}, {3.8357038596286716`*^9, 
   3.8357038701421347`*^9}, {3.835807295055241*^9, 3.835807309160775*^9}, 
   3.835807358207809*^9, {3.836001585872138*^9, 3.836001589458273*^9}, {
   3.840980054795658*^9, 3.840980071166789*^9}, {3.841444109076984*^9, 
   3.841444156293198*^9}, {3.844712689047138*^9, 3.844712777988285*^9}, {
   3.84477209610669*^9, 3.844772112754908*^9}, {3.8447723835322657`*^9, 
   3.844772383971635*^9}, {3.8447728118757477`*^9, 3.84477281264377*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"7c2764d4-b31d-41b6-8d93-256b3dff05bf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"precise", "=", 
   RowBox[{
    RowBox[{"SetPrecision", "[", 
     RowBox[{"#", ",", "prec"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"objform", "[", 
   RowBox[{"dim_", ",", "delf_", ",", "SSl_", ",", "SDl_", ",", "x_"}], "]"}],
   ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "numsl", ",", "numdl", ",", "tgap", ",", "trd", ",", "tcs", ",", "tcd", 
      ",", "t\[Alpha]", ",", "tRsv", ",", "tRdv"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "=", 
       RowBox[{"{", 
        RowBox[{"gap", ",", "rd", ",", "cs", ",", "cd", ",", "\[Alpha]"}], 
        "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"SSl", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Single", " ", "root", " ", "spin"}], ",", " ", 
          RowBox[{"single", " ", "root"}]}], "}"}], " ", "list"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SDl", "=", 
       RowBox[{"Double", " ", "root", " ", "spin", " ", "list"}]}], ";"}], 
     "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"numsl", "=", 
      RowBox[{"Length", "@", "SSl"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"numdl", "=", 
      RowBox[{"Length", "@", "SDl"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tgap", ",", "trd", ",", "tcs", ",", "tcd", ",", "t\[Alpha]"}],
        "}"}], "=", 
      RowBox[{"TakeList", "[", 
       RowBox[{"x", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "numdl", ",", "numsl", ",", "numdl", ",", 
          RowBox[{"ilength", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tRsv", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"SSl", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"tgap", "//", "First"}], "//", "precise"}]}], "}"}], "}"}],
        "~", "Join", "~", 
       RowBox[{"SSl", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;"}], "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tRdv", "=", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"SDl", ",", 
         RowBox[{"trd", "//", "precise"}]}], "}"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"objf2", "[", 
      RowBox[{"dim", ",", 
       RowBox[{"delf", "//", "precise"}], ",", "tRsv", ",", "tRdv", ",", 
       RowBox[{"tcs", "//", "precise"}], ",", 
       RowBox[{"tcd", "//", "precise"}], ",", 
       RowBox[{
        RowBox[{"t\[Alpha]", "~", "Join", "~", 
         RowBox[{"{", "1", "}"}]}], "//", "precise"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jacform", "[", 
   RowBox[{"dim_", ",", "delf_", ",", "SSl_", ",", "SDl_", ",", "x_"}], "]"}],
   ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "numsl", ",", "numdl", ",", "tgap", ",", "trd", ",", "tcs", ",", "tcd", 
      ",", "t\[Alpha]", ",", "tRsv", ",", "tRdv"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "=", 
       RowBox[{"{", 
        RowBox[{"gap", ",", "rd", ",", "cs", ",", "cd", ",", "\[Alpha]"}], 
        "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"SSl", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Single", " ", "root", " ", "spin"}], ",", " ", 
          RowBox[{"single", " ", "root"}]}], "}"}], " ", "list"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SDl", "=", 
       RowBox[{"Double", " ", "root", " ", "spin", " ", "list"}]}], ";"}], 
     "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"numsl", "=", 
      RowBox[{"Length", "@", "SSl"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"numdl", "=", 
      RowBox[{"Length", "@", "SDl"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tgap", ",", "trd", ",", "tcs", ",", "tcd", ",", "t\[Alpha]"}],
        "}"}], "=", 
      RowBox[{"TakeList", "[", 
       RowBox[{"x", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "numdl", ",", "numsl", ",", "numdl", ",", 
          RowBox[{"ilength", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tRsv", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"SSl", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"tgap", "//", "First"}], "//", "precise"}]}], "}"}], "}"}],
        "~", "Join", "~", 
       RowBox[{"SSl", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;"}], "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tRdv", "=", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"SDl", ",", 
         RowBox[{"trd", "//", "precise"}]}], "}"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"myjacob2", "[", 
      RowBox[{"dim", ",", 
       RowBox[{"delf", "//", "precise"}], ",", "tRsv", ",", "tRdv", ",", 
       RowBox[{"tcs", "//", "precise"}], ",", 
       RowBox[{"tcd", "//", "precise"}], ",", 
       RowBox[{
        RowBox[{"t\[Alpha]", "~", "Join", "~", 
         RowBox[{"{", "1", "}"}]}], "//", "precise"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.754058166430039*^9, 3.754058215883628*^9}, {
   3.754058250961626*^9, 3.754058263082917*^9}, {3.754058317185093*^9, 
   3.754058338803319*^9}, {3.754058391112687*^9, 3.754058391405435*^9}, {
   3.754058470401897*^9, 3.754058508723559*^9}, {3.754058736193617*^9, 
   3.75405875942809*^9}, {3.754058929811132*^9, 3.754059162724148*^9}, {
   3.754062091949617*^9, 3.754062113454445*^9}, {3.754062421073762*^9, 
   3.754062429062852*^9}, {3.7540699244592648`*^9, 3.754069929220928*^9}, 
   3.754093163963518*^9, {3.754093223600479*^9, 3.7540932777754593`*^9}, {
   3.835702259511023*^9, 3.835702271398418*^9}, {3.835702310579513*^9, 
   3.835702311179583*^9}, {3.835702382376994*^9, 3.8357025122415543`*^9}, {
   3.835702609918038*^9, 3.835702754133101*^9}, {3.8357029046157503`*^9, 
   3.835703041949462*^9}, {3.8357035076688623`*^9, 3.835703510341853*^9}, {
   3.835703559502329*^9, 3.835703566654669*^9}, {3.835703609887694*^9, 
   3.835703642520486*^9}, {3.835709603058825*^9, 3.8357097069241743`*^9}, {
   3.841444163674431*^9, 3.841444178385548*^9}, {3.843652218861281*^9, 
   3.843652219021315*^9}, {3.84365226401333*^9, 3.843652305501442*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"829a580d-e2fb-40de-b107-ecb2ca62a399"]
}, Closed]],

Cell[CellGroupData[{

Cell["Useful functions", "Section",
 CellChangeTimes->{{3.843561416485763*^9, 3.84356141889142*^9}, {
  3.844772596378418*^9, 
  3.844772599666353*^9}},ExpressionUUID->"db55477a-ae1e-4be1-a862-\
383f598aed3c"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "getzeros", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getzeros", "[", 
   RowBox[{
   "ylist_", ",", "mdf_", ",", "mydim_", ",", "thresha_", ",", "threshb_", 
    ",", "mindelta_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tempsp00", ",", "nodups"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tempsp00", "=", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"ss", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Re", "@", "x"}], ",", 
                    RowBox[{"Im", "@", "x"}]}], "}"}]}], "}"}], "/.", 
                 RowBox[{"NSolve", "[", 
                  RowBox[{
                   RowBox[{"ylist", ".", " ", 
                    RowBox[{"Vwf", "[", 
                    RowBox[{"mydim", ",", "mdf", ",", "ss", ",", "x"}], 
                    "]"}]}], "\[Equal]", "0"}], "]"}]}], ")"}], "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"c_", ",", 
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "b_"}], "}"}]}], "}"}], "/;", 
                 RowBox[{
                  RowBox[{"a", "<", "mindelta"}], "\[Or]", 
                  RowBox[{
                   RowBox[{"Abs", "[", "b", "]"}], ">", "threshb"}]}]}], 
                "\[Rule]", "Nothing"}]}], "/.", 
              RowBox[{
               RowBox[{"{", "}"}], "\[Rule]", "Nothing"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"ss", ",", 
               RowBox[{"Length", "@", "spins"}]}], "}"}]}], "]"}], ")"}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_"}], "}"}], "/;", 
            RowBox[{
             RowBox[{"Abs", "[", "b", "]"}], "<", "threshb"}]}], "\[Rule]", 
           "a"}]}], ",", "1"}], "]"}], "//", "DeleteDuplicates"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"nodups", "=", 
      RowBox[{"{", 
       RowBox[{"tempsp00", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"tempsp00", "[", 
                  RowBox[{"[", "kk", "]"}], "]"}], "-", "inlst"}], ")"}], "//",
                "Norm"}], "//", "Abs"}], ",", 
             RowBox[{"{", 
              RowBox[{"inlst", ",", "nodups"}], "}"}]}], "]"}], "]"}], ">", 
          SuperscriptBox["10", 
           RowBox[{"-", "5"}]]}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"nodups", ",", 
           RowBox[{"tempsp00", "[", 
            RowBox[{"[", "kk", "]"}], "]"}]}], "]"}]}], "]"}], 
       "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"kk", ",", "2", ",", 
         RowBox[{"Length", "@", "tempsp00"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"nodups", "\[LeftDoubleBracket]", 
          RowBox[{"j", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
         RowBox[{"nodups", "\[LeftDoubleBracket]", 
          RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"ylist", ".", " ", 
               RowBox[{"Vwf", "[", 
                RowBox[{"mydim", ",", "mdf", ",", 
                 RowBox[{"nodups", "\[LeftDoubleBracket]", 
                  RowBox[{"j", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                  RowBox[{"nodups", "\[LeftDoubleBracket]", 
                   RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
                  "thresha"}]}], "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"ylist", ".", " ", 
               RowBox[{"Vwf", "[", 
                RowBox[{"mydim", ",", "mdf", ",", 
                 RowBox[{"nodups", "\[LeftDoubleBracket]", 
                  RowBox[{"j", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                  RowBox[{"nodups", "\[LeftDoubleBracket]", 
                   RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
                  "thresha"}]}], "]"}]}], ")"}]}], ">", "0"}], ",", "double", 
           ",", "single"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Length", "@", "nodups"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"initroots", "[", 
   RowBox[{"zeros_", ",", "min_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Rs", ",", "Rd", ",", "gap"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Rd", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"zeros", "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "/;", 
              RowBox[{"b", "<", 
               RowBox[{"-", "min"}]}]}], ":>", "Nothing"}]}], "/.", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"_", ",", "_", ",", "single"}], "}"}], "\[Rule]", 
            "Nothing"}]}], "/.", 
          RowBox[{"double", "->", "Nothing"}]}], 
         RowBox[{"(*", 
          RowBox[{"/.", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_"}], "}"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{"b", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  FractionBox["1", "3"], 
                  RowBox[{"RandomReal", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}]}]}], 
                ")"}]}]}], "}"}]}]}], "*)"}], "//", "Rationalize"}], ")"}]}], 
      ")"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(", 
      RowBox[{"Rs", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"zeros", "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "/;", 
               RowBox[{"b", "<", 
                RowBox[{"-", "min"}]}]}], ":>", "Nothing"}]}], "/.", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"_", ",", "_", ",", "double"}], "}"}], "\[Rule]", 
             "Nothing"}]}], "/.", 
           RowBox[{"single", "->", "Nothing"}]}], ")"}], 
         RowBox[{"(*", 
          RowBox[{"/.", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_"}], "}"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{"b", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"0", 
                  RowBox[{
                   FractionBox["1", "10"], 
                   RowBox[{"RandomReal", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}]}]}]}], 
                ")"}]}]}], "}"}]}]}], "*)"}], "//", "Rationalize"}], ")"}]}], 
      
      RowBox[{"(*", 
       RowBox[{"~", "Join", "~", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0"}], "}"}], "}"}]}], "*)"}], ")"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"gap", "=", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Rs", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_"}], "}"}], "/;", 
            RowBox[{"a", "!=", "1"}]}], "->", "Nothing"}]}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Rs", "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "b_"}], "}"}], "/;", 
          RowBox[{"b", "<", 
           RowBox[{"gap", "-", 
            SuperscriptBox["10", 
             RowBox[{"-", "4"}]]}]}]}], "->", "Nothing"}]}], ",", 
       RowBox[{"Rd", "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "b_"}], "}"}], "/;", 
          RowBox[{"b", "<", 
           RowBox[{"gap", "-", 
            SuperscriptBox["10", 
             RowBox[{"-", "4"}]]}]}]}], "->", "Nothing"}]}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deformdeltaf", "[", 
   RowBox[{
   "guesslist_", ",", "tSSl_", ",", "tSDl_", ",", "deltaphi_", ",", "dim_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"evalmon", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"slist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dlist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cslist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cdlist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]list", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"objlist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"obj2list", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"myNewton", "[", 
      RowBox[{
      "dim", ",", "deltaphi", ",", "tSSl", ",", "tSDl", ",", "guesslist", ",",
        "objform", ",", "jacform", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "20"}]], ",", "20", ",", "1"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.843561437972823*^9, 3.8435614382045937`*^9}, {
   3.843561667276701*^9, 3.843561697660697*^9}, {3.843562058205533*^9, 
   3.84356209319726*^9}, {3.843562339867771*^9, 3.843562342117029*^9}, {
   3.843563072936656*^9, 3.8435630746264668`*^9}, 3.843563107491043*^9, {
   3.843563142682728*^9, 3.8435632077237*^9}, 3.843563826503049*^9, {
   3.843563860399724*^9, 3.843563874823526*^9}, {3.843563956279325*^9, 
   3.843563976951603*^9}, 3.8435641300254593`*^9, {3.84356532545159*^9, 
   3.8435653291061697`*^9}, {3.843649934052547*^9, 3.843649938764513*^9}, {
   3.843650114493528*^9, 3.843650114845273*^9}, 3.843650148423851*^9, 
   3.843650212077739*^9, {3.8436503186135397`*^9, 3.8436503188789167`*^9}, {
   3.8436516214868793`*^9, 3.8436516304961023`*^9}, 3.8447756848273077`*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"ef30c43b-e8fa-4254-a38e-985ddc74aa4f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Initial solution", "Section",
 CellChangeTimes->{{3.8447714147105837`*^9, 
  3.844771417174542*^9}},ExpressionUUID->"6ce8f932-c332-4cb4-b072-\
4572f05ea979"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mydim", "=", 
   RowBox[{"2", "+", 
    SuperscriptBox["10", 
     RowBox[{"-", "9"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"zeros", "=", 
     RowBox[{"getzeros", "[", 
      RowBox[{"inityy", ",", "initdf", ",", "mydim", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], ",", 
       RowBox[{"-", 
        SuperscriptBox["10", 
         RowBox[{"-", "3"}]]}]}], "]"}]}], ")"}], "//", "N"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Rs", ",", "Rd"}], "}"}], "=", 
    RowBox[{"initroots", "[", 
     RowBox[{"zeros", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}], "]"}]}], ")"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.844771661919999*^9, 3.8447717008321047`*^9}, 
   3.844773294850422*^9, 3.844773346976593*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"ab0e413a-d620-42c7-ac24-a925ecd59a2f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", 
      RowBox[{"-", "0.00007254412864666724`"}], "single"},
     {"1.`", 
      RowBox[{"-", "2.074996293432185`*^-61"}], "single"},
     {"1.`", "0.18449935585474628`", "single"},
     {"1.`", "1.07998046875`", "single"},
     {"1.`", "4.024725587007549`", "double"},
     {"2.`", 
      RowBox[{"-", "7.294426737676161`*^-33"}], "single"},
     {"3.`", "1.9290359148324807`", "double"},
     {"8.`", 
      RowBox[{"-", "3.5267612786845824`*^-30"}], "single"},
     {"8.`", "1.0103022957793402`", "double"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8447716926232986`*^9, 3.844771701761319*^9}, 
   3.8447719521535378`*^9, 3.844772367614996*^9, 3.844772818522352*^9, 
   3.844773211352644*^9, {3.844773883682931*^9, 3.8447738887287197`*^9}, 
   3.844775735140726*^9},
 CellLabel->
  "Out[60]//MatrixForm=",ExpressionUUID->"66887a8d-b7a8-4335-a861-\
ba099eacfcfa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.`", ",", "1.07998046875`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", 
       RowBox[{"-", "7.294426737676161`*^-33"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", 
       RowBox[{"-", "3.5267612786845824`*^-30"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.`", ",", "4.024725587007549`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "1.9290359148324807`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.`", ",", "1.0103022957793402`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8447716926232986`*^9, 3.844771701761319*^9}, 
   3.8447719521535378`*^9, 3.844772367614996*^9, 3.844772818522352*^9, 
   3.844773211352644*^9, {3.844773883682931*^9, 3.8447738887287197`*^9}, 
   3.844775735156745*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"19848604-6319-4a9f-bbc8-efc7c3865f70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tSSl", "=", "Rs"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tSDl", "=", 
   RowBox[{"Rd", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nd", "=", 
   RowBox[{"Length", "@", "Rd"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ns", "=", 
   RowBox[{"Length", "@", "Rs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"guesslist", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Rs", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "}"}], "~", "Join", "~", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Rd", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
    RowBox[{"Table", "[", 
     RowBox[{
      SuperscriptBox["10", 
       RowBox[{
        RowBox[{"-", "4"}], "i"}]], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "Ns"}], "}"}]}], "]"}], "~", "Join", "~", 
    RowBox[{"Table", "[", 
     RowBox[{
      SuperscriptBox["10", 
       RowBox[{
        RowBox[{"-", "4"}], "i"}]], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"inityy", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "ilength"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evalmon", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cslist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]list", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"objlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"obj2list", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "@", 
   RowBox[{"Dynamic", "@", "evalmon"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Log", "@", 
        RowBox[{"Abs", "@", "cslist"}]}], "\[Transpose]"}], "]"}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Log", "@", 
        RowBox[{"Abs", "@", "cdlist"}]}], "\[Transpose]"}], "]"}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"\[Alpha]list", "\[Transpose]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{"dlist", "\[Transpose]"}], "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Dynamic", "@", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"obj2list", "//", "Log"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ntsoln", "=", 
   RowBox[{"myNewton", "[", 
    RowBox[{
    "mydim", ",", "initdf", ",", "tSSl", ",", "tSDl", ",", "guesslist", ",", 
     "objform", ",", "jacform", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "120"}]], ",", "1000", ",", 
     RowBox[{"10", "/", "10"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.844772011176175*^9, 3.844772033737194*^9}, {
   3.8447723957633667`*^9, 3.8447723960426197`*^9}, 3.844773296106189*^9, 
   3.844773350456224*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"0fe1597f-5049-4102-9a44-4a550cbfe9c4"],

Cell[BoxData[
 DynamicBox[ToBoxes[$CellContext`evalmon, StandardForm],
  ImageSizeCache->{8.0859375, {0., 5.}}]], "Print",
 CellChangeTimes->{
  3.844772036381538*^9, 3.84477211664607*^9, {3.844772368584831*^9, 
   3.84477239669116*^9}, 3.844772507524126*^9, 3.844772572488591*^9, 
   3.84477281897687*^9, 3.844773889450918*^9, 3.8447757352255163`*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"899b502c-b07d-4d5a-bc16-b109a6a8d98d"],

Cell[BoxData[
 DynamicBox[ToBoxes[
   ListLinePlot[
    Log[$CellContext`obj2list]], StandardForm],
  ImageSizeCache->{216., {63., 66.08843705964526}}]], "Output",
 CellChangeTimes->{3.844772572501849*^9, 3.844772818990971*^9, 
  3.844773889467346*^9, 3.844775735241262*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"d792a64b-7f8f-4e3c-829b-2a96d9f5923c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["deform from initial point", "Section",
 CellChangeTimes->{{3.841946033999896*^9, 3.841946037480061*^9}, 
   3.84477568486574*^9},ExpressionUUID->"96d876f8-e589-4243-9694-\
74d53b48c5b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dynamic", "@", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"zerolist2d", "[", "1", "]"}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
               
               RowBox[{
                RowBox[{"b", "==", "sp"}], "\[And]", 
                RowBox[{"c", "<", "20"}], "\[And]", 
                RowBox[{"d", "==", "double"}]}]}], ":>", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c"}], "}"}]}]}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
              RowBox[{"NumberQ", "[", "a", "]"}]}], "->", "Nothing"}]}], ",", 
           "1"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"{", "}"}], "->", "Nothing"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"sp", ",", 
          RowBox[{"Length", "@", "spins"}]}], "}"}]}], "]"}], 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"3", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"Mod", "[", 
            RowBox[{"1", ",", "10"}], "]"}], "]"}], "]"}]}]}], "*)"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<\[CircleDot]\>\"", ",", 
         RowBox[{"Scaled", "[", "0.015", "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "Automatic"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"zerolist2d", "[", "1", "]"}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
               
               RowBox[{
                RowBox[{"b", "==", "sp"}], "\[And]", 
                RowBox[{"c", "<", "20"}], "\[And]", 
                RowBox[{"d", "==", "single"}]}]}], ":>", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c"}], "}"}]}]}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
              RowBox[{"NumberQ", "[", "a", "]"}]}], "->", "Nothing"}]}], ",", 
           "1"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"{", "}"}], "->", "Nothing"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"sp", ",", 
          RowBox[{"Length", "@", "spins"}]}], "}"}]}], "]"}], 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"3", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"Mod", "[", 
            RowBox[{"1", ",", "10"}], "]"}], "]"}], "]"}]}]}], "*)"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<\[CirclePlus]\>\"", ",", 
         RowBox[{"Scaled", "[", "0.015", "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "Automatic"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "->", "All"}], ",", 
    RowBox[{"ImageSize", "->", "1000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.84196106738492*^9, 3.841961068760788*^9}, {
   3.842008597052784*^9, 3.842008597132372*^9}, {3.84356553216162*^9, 
   3.843565532785038*^9}, 3.8436503127573843`*^9, 3.844772480173009*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"43e74859-e562-4b9a-9744-1d8fc2befa82"],

Cell[BoxData[
 DynamicBox[ToBoxes[
   Show[
    ListPlot[
     Table[
      ReplaceAll[
       Flatten[
        ReplaceAll[
         ReplaceAll[
          $CellContext`zerolist2d[1], Condition[{
             Pattern[$CellContext`a, 
              Blank[]], 
             Pattern[$CellContext`b, 
              Blank[]], 
             Pattern[$CellContext`c, 
              Blank[]], 
             Pattern[$CellContext`d, 
              Blank[]]}, 
            
            And[$CellContext`b == $CellContext`sp, $CellContext`c < 
             20, $CellContext`d == $CellContext`double]] :> {$CellContext`a, \
$CellContext`c}], Condition[{
            Pattern[$CellContext`a, 
             Blank[]], 
            Pattern[$CellContext`b, 
             Blank[]], 
            Pattern[$CellContext`c, 
             Blank[]], 
            Pattern[$CellContext`d, 
             Blank[]]}, 
           NumberQ[$CellContext`a]] -> Nothing], 1], {} -> 
       Nothing], {$CellContext`sp, 
       Length[$CellContext`spins]}], PlotMarkers -> {"\[CircleDot]", 
       Scaled[0.015]}, PlotLegends -> Automatic], 
    ListPlot[
     Table[
      ReplaceAll[
       Flatten[
        ReplaceAll[
         ReplaceAll[
          $CellContext`zerolist2d[1], Condition[{
             Pattern[$CellContext`a, 
              Blank[]], 
             Pattern[$CellContext`b, 
              Blank[]], 
             Pattern[$CellContext`c, 
              Blank[]], 
             Pattern[$CellContext`d, 
              Blank[]]}, 
            
            And[$CellContext`b == $CellContext`sp, $CellContext`c < 
             20, $CellContext`d == $CellContext`single]] :> {$CellContext`a, \
$CellContext`c}], Condition[{
            Pattern[$CellContext`a, 
             Blank[]], 
            Pattern[$CellContext`b, 
             Blank[]], 
            Pattern[$CellContext`c, 
             Blank[]], 
            Pattern[$CellContext`d, 
             Blank[]]}, 
           NumberQ[$CellContext`a]] -> Nothing], 1], {} -> 
       Nothing], {$CellContext`sp, 
       Length[$CellContext`spins]}], PlotMarkers -> {"\[CirclePlus]", 
       Scaled[0.015]}, PlotLegends -> Automatic], PlotRange -> All, ImageSize -> 
    1000], StandardForm],
  ImageSizeCache->{631., {184., 188.}}]], "Output",
 CellChangeTimes->{3.8447724810111427`*^9, 3.844773892385088*^9, 
  3.84477574328161*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"4edbd346-6684-425d-b647-b2c093251a6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "@", 
  RowBox[{"Dynamic", "@", 
   RowBox[{"N", "[", "change", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "@", 
  RowBox[{"Dynamic", "@", 
   RowBox[{"N", "[", "tdeltaf", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Dynamic", "@", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"obj2list", "//", "Log"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tdeltaf", "=", "initdf"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"glist0", "=", "ntsoln"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zerolist2d", "[", "1", "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"deformlist2d", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"mydim", ",", "tdeltaf", ",", "ntsoln"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noer", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"change", "=", 
   RowBox[{"-", 
    SuperscriptBox["10", 
     RowBox[{"-", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxchange", "=", 
   RowBox[{"-", 
    SuperscriptBox["10", 
     RowBox[{"-", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"tdeltaf", ">", ".088"}], "\[And]", 
    RowBox[{
     RowBox[{"Abs", "[", "change", "]"}], ">", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"noer", ">=", "5"}], "&&", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"change", "*", "2"}], "]"}], "<", 
        RowBox[{"Abs", "[", "maxchange", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"noer", "=", "0"}], ";", 
       RowBox[{"change", "=", 
        RowBox[{"2", "*", "change"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tdeltaf", "+", "change"}], "<=", ".09"}], ",", 
      RowBox[{
       RowBox[{"change", "=", 
        RowBox[{
         RowBox[{"-", "5"}], "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}]}], ";", 
       RowBox[{"maxchange", "=", 
        RowBox[{
         RowBox[{"-", "5"}], "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"tdeltaf", "=", 
     RowBox[{"tdeltaf", "+", "change"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"plength", "=", 
     RowBox[{"Min", "[", 
      RowBox[{"10", ",", 
       RowBox[{"Length", "@", 
        RowBox[{"deformlist2d", "[", "1", "]"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"fvalues", "=", 
     RowBox[{
      RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "plength"}], ";;", 
         RowBox[{"-", "1"}]}], ",", "3"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"dvalues", "=", 
     RowBox[{
      RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "plength"}], ";;", 
         RowBox[{"-", "1"}]}], ",", "2"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"newguess", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Fit", "[", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{"dvalues", ",", 
              RowBox[{"fvalues", "[", 
               RowBox[{"[", 
                RowBox[{"All", ",", "rr"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             SuperscriptBox["x", "n"], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", 
               RowBox[{"plength", "-", "1"}]}], "}"}]}], "]"}], ",", "x"}], 
          "]"}], "/.", 
         RowBox[{"x", "->", "tdeltaf"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"rr", ",", 
          RowBox[{"Length", "@", 
           RowBox[{"fvalues", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "]"}], "//", 
      "precise"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"glist1", "=", 
     RowBox[{"deformdeltaf", "[", 
      RowBox[{
      "newguess", ",", "tSSl", ",", "tSDl", ",", "tdeltaf", ",", "mydim"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Not", "[", 
       RowBox[{"glist1", "===", "err"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<noerr\>\"", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"noer", "=", 
        RowBox[{"noer", "+", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"glist0", "=", "glist1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"deformlist2d", "[", "1", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"mydim", ",", "tdeltaf", ",", "glist0"}], "}"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"zerolist2d", "[", "1", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Prepend", "[", 
            RowBox[{"#", ",", "tdeltaf"}], "]"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"getzeros", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"glist0", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "ilength"}], "+", "1"}], ";;"}], "]"}], "]"}], 
              "~", "Join", "~", 
              RowBox[{"{", "1", "}"}]}], ",", "tdeltaf", ",", "mydim", ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "3"}]], ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "2"}]], ",", 
             RowBox[{"-", "1"}]}], "]"}], ")"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<err\>\"", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"noer", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"tdeltaf", "=", 
        RowBox[{"tdeltaf", "-", "change"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"change", "=", 
        RowBox[{"change", "/", "2"}]}], ";"}]}], "\[IndentingNewLine]", "]"}],
     ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.841946085624467*^9, 3.841946085961383*^9}, {
   3.841946134049094*^9, 3.841946228685107*^9}, 3.841946335789528*^9, {
   3.8419463763417473`*^9, 3.841946387810573*^9}, 3.841946570253583*^9, {
   3.841946674390108*^9, 3.841946677277997*^9}, 3.8419521001572447`*^9, 
   3.8419605100971746`*^9, 3.841961874789173*^9, {3.841963906458187*^9, 
   3.841963910995967*^9}, {3.84200861234061*^9, 3.842008612548456*^9}, {
   3.842008664027643*^9, 3.842008736073989*^9}, {3.8435655422347937`*^9, 
   3.843565547994034*^9}, {3.8435656773862553`*^9, 3.843565768778558*^9}, {
   3.843565809947773*^9, 3.843565892152094*^9}, {3.843566138213168*^9, 
   3.843566138888*^9}, 3.843566261987653*^9, {3.843566716188449*^9, 
   3.843566723636424*^9}, 3.843566884271468*^9, 3.843566926537056*^9, {
   3.8435676741901083`*^9, 3.843567753085301*^9}, 3.8435718041889544`*^9, {
   3.843573618428975*^9, 3.84357362716014*^9}, {3.8435837155037527`*^9, 
   3.843583723766217*^9}, {3.843650337582567*^9, 3.8436504721182957`*^9}, 
   3.843650527208173*^9, {3.843667860517447*^9, 3.8436679072277393`*^9}, {
   3.843668237246255*^9, 3.843668271147176*^9}, {3.8437511671414957`*^9, 
   3.8437511672039843`*^9}, {3.8445202040393877`*^9, 3.844520220071047*^9}, {
   3.8447724543272953`*^9, 3.844772454342079*^9}, {3.844772845112103*^9, 
   3.844772863314438*^9}, {3.8447729113815117`*^9, 3.8447729134585733`*^9}, {
   3.844773096647463*^9, 3.8447731732240057`*^9}, 3.8447732985114717`*^9, {
   3.8447739037896137`*^9, 3.844773928595977*^9}, {3.844773993221891*^9, 
   3.844773998885037*^9}, {3.844775685026648*^9, 3.844775685037533*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"1b68cad6-0335-47d4-a8de-073c7e0e3c41"],

Cell[CellGroupData[{

Cell[BoxData[
 DynamicBox[ToBoxes[
   N[$CellContext`change], StandardForm],
  ImageSizeCache->{28.30078125, {0., 5.}}]], "Print",
 CellChangeTimes->{{3.841946186613419*^9, 3.841946229768643*^9}, 
   3.841946336834046*^9, 3.841946388554523*^9, 3.841946573661895*^9, 
   3.841946684674508*^9, 3.841952106035509*^9, 3.841960434566461*^9, 
   3.841960511256979*^9, 3.841961092247999*^9, 3.8419618830886297`*^9, 
   3.8419628587857027`*^9, {3.841963898911799*^9, 3.84196391401963*^9}, {
   3.842008696774181*^9, 3.842008706686921*^9}, 3.84200873704834*^9, 
   3.842008851215163*^9, 3.8420089386733627`*^9, 3.84200907691775*^9, {
   3.843565882021923*^9, 3.8435658929980087`*^9}, 3.843566107607624*^9, 
   3.843566139689743*^9, {3.84356673237459*^9, 3.843566738440021*^9}, {
   3.84356687334424*^9, 3.8435668848017607`*^9}, 3.843566927548092*^9, 
   3.843567386213607*^9, 3.843567759970106*^9, 3.843570927449519*^9, {
   3.843571806001233*^9, 3.843571820060111*^9}, 3.843573581241042*^9, 
   3.843573628129847*^9, {3.843574587279375*^9, 3.843574595965362*^9}, 
   3.84357535673153*^9, 3.8435757564922123`*^9, 3.843578872309104*^9, 
   3.8435792360374947`*^9, 3.843579794399528*^9, 3.8435800412513*^9, 
   3.843580354992223*^9, 3.8435805483086357`*^9, 3.84358077346912*^9, 
   3.843581095779551*^9, 3.8435813232728167`*^9, 3.8435820989775667`*^9, 
   3.843582670212031*^9, 3.8435829325595284`*^9, 3.8435832205568027`*^9, 
   3.8435837274681473`*^9, 3.8435841718202763`*^9, 3.84358473254042*^9, 
   3.8435853439760437`*^9, 3.843585665059607*^9, 3.84358601326471*^9, 
   3.8435862231213293`*^9, 3.843650428107686*^9, {3.843650491341256*^9, 
   3.843650538569868*^9}, 3.843650829075562*^9, 3.8436511277029257`*^9, 
   3.843652013718334*^9, 3.843653364588792*^9, 3.843660726449003*^9, 
   3.843667914682081*^9, {3.843668239743861*^9, 3.8436682894819727`*^9}, 
   3.8436941060204782`*^9, 3.843743375119564*^9, 3.84375082731209*^9, 
   3.843750954173091*^9, {3.843751162149531*^9, 3.843751167423666*^9}, 
   3.8445202212552547`*^9, {3.844772499465741*^9, 3.84477252186563*^9}, 
   3.8447728648804197`*^9, 3.8447729184345503`*^9, 3.844773179141924*^9, 
   3.844773894217409*^9, 3.844773929131768*^9, 3.844773999926436*^9, 
   3.84477574553126*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"4b9a9e4e-cc08-4d44-ad7c-5ae8f973627b"],

Cell[BoxData[
 DynamicBox[ToBoxes[
   N[$CellContext`tdeltaf], StandardForm],
  ImageSizeCache->{20.21484375, {0., 5.}}]], "Print",
 CellChangeTimes->{{3.841946186613419*^9, 3.841946229768643*^9}, 
   3.841946336834046*^9, 3.841946388554523*^9, 3.841946573661895*^9, 
   3.841946684674508*^9, 3.841952106035509*^9, 3.841960434566461*^9, 
   3.841960511256979*^9, 3.841961092247999*^9, 3.8419618830886297`*^9, 
   3.8419628587857027`*^9, {3.841963898911799*^9, 3.84196391401963*^9}, {
   3.842008696774181*^9, 3.842008706686921*^9}, 3.84200873704834*^9, 
   3.842008851215163*^9, 3.8420089386733627`*^9, 3.84200907691775*^9, {
   3.843565882021923*^9, 3.8435658929980087`*^9}, 3.843566107607624*^9, 
   3.843566139689743*^9, {3.84356673237459*^9, 3.843566738440021*^9}, {
   3.84356687334424*^9, 3.8435668848017607`*^9}, 3.843566927548092*^9, 
   3.843567386213607*^9, 3.843567759970106*^9, 3.843570927449519*^9, {
   3.843571806001233*^9, 3.843571820060111*^9}, 3.843573581241042*^9, 
   3.843573628129847*^9, {3.843574587279375*^9, 3.843574595965362*^9}, 
   3.84357535673153*^9, 3.8435757564922123`*^9, 3.843578872309104*^9, 
   3.8435792360374947`*^9, 3.843579794399528*^9, 3.8435800412513*^9, 
   3.843580354992223*^9, 3.8435805483086357`*^9, 3.84358077346912*^9, 
   3.843581095779551*^9, 3.8435813232728167`*^9, 3.8435820989775667`*^9, 
   3.843582670212031*^9, 3.8435829325595284`*^9, 3.8435832205568027`*^9, 
   3.8435837274681473`*^9, 3.8435841718202763`*^9, 3.84358473254042*^9, 
   3.8435853439760437`*^9, 3.843585665059607*^9, 3.84358601326471*^9, 
   3.8435862231213293`*^9, 3.843650428107686*^9, {3.843650491341256*^9, 
   3.843650538569868*^9}, 3.843650829075562*^9, 3.8436511277029257`*^9, 
   3.843652013718334*^9, 3.843653364588792*^9, 3.843660726449003*^9, 
   3.843667914682081*^9, {3.843668239743861*^9, 3.8436682894819727`*^9}, 
   3.8436941060204782`*^9, 3.843743375119564*^9, 3.84375082731209*^9, 
   3.843750954173091*^9, {3.843751162149531*^9, 3.843751167423666*^9}, 
   3.8445202212552547`*^9, {3.844772499465741*^9, 3.84477252186563*^9}, 
   3.8447728648804197`*^9, 3.8447729184345503`*^9, 3.844773179141924*^9, 
   3.844773894217409*^9, 3.844773929131768*^9, 3.844773999926436*^9, 
   3.844775745546732*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"9fc509fe-fabf-40a0-a3be-86f0026e5336"]
}, Open  ]],

Cell[BoxData[
 DynamicBox[ToBoxes[
   ListLinePlot[
    Log[$CellContext`obj2list]], StandardForm],
  ImageSizeCache->{216., {65., 67.9020886065259}}]], "Output",
 CellChangeTimes->{{3.843650491423045*^9, 3.8436505386631813`*^9}, 
   3.843650829164762*^9, 3.843651127797915*^9, 3.8436520138130693`*^9, 
   3.84365336485502*^9, 3.843660726539276*^9, 3.843667914797583*^9, {
   3.84366823986555*^9, 3.843668289598219*^9}, 3.8436941061361933`*^9, 
   3.8437433752906857`*^9, 3.843750827504921*^9, 3.843750954367638*^9, {
   3.8437511623681087`*^9, 3.843751167627633*^9}, 3.844520221345456*^9, {
   3.844772499494272*^9, 3.844772521894315*^9}, 3.844772864908993*^9, 
   3.844772918472383*^9, 3.844773179173194*^9, 3.844773894247867*^9, 
   3.844773929165134*^9, 3.8447739999584503`*^9, 3.844775745561624*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"a7a41235-cb1b-4b2b-a722-76ddb15b7f43"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.843565921970924*^9, 3.8435659365637703`*^9}, {
  3.843566075844275*^9, 3.843566085051043*^9}, {3.843566272684276*^9, 
  3.843566303083634*^9}, {3.843650387819118*^9, 3.8436503886903067`*^9}, {
  3.843650484509026*^9, 3.843650484511631*^9}, {3.843667890293132*^9, 
  3.84366789029456*^9}, {3.8447724543460817`*^9, 3.844772476499721*^9}},
 CellLabel->
  "In[517]:=",ExpressionUUID->"ac9376d6-2e27-49f2-b476-858c458eae0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Add new point", "Section",
 CellChangeTimes->{{3.843652412355554*^9, 
  3.8436524151396313`*^9}},ExpressionUUID->"9415230b-57fe-4dc3-8bdb-\
8926e9418309"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"deformlist2d", "[", "1", "]"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.843668341859044*^9, 3.84366834926877*^9}, {
   3.844772971615881*^9, 3.8447729718315563`*^9}, 3.8447756850573063`*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"dd66562c-390c-4b58-acdf-4caa7717019e"],

Cell[BoxData["20"], "Output",
 CellChangeTimes->{{3.843668342874469*^9, 3.843668350199486*^9}, 
   3.84369420029627*^9, 3.8437435016422577`*^9, 3.8437513243338203`*^9, {
   3.844520491260303*^9, 3.844520505309095*^9}, 3.8447729725429068`*^9, 
   3.844774087685935*^9, 3.844776029907899*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"544df1eb-83bd-4223-aefa-e9529f8b7602"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"npos", "=", "16"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mydf", "=", 
   RowBox[{
    RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"npos", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myy", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"npos", ",", "3"}], "]"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "ilength"}], "+", "1"}], ";;"}], "]"}], "]"}], "~", 
    "Join", "~", 
    RowBox[{"{", "1", "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"zeros", "=", 
      RowBox[{"getzeros", "[", 
       RowBox[{"myy", ",", "mydf", ",", "mydim", ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "3"}]], ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "2"}]], ",", 
        RowBox[{"-", 
         SuperscriptBox["10", 
          RowBox[{"-", "1"}]]}]}], "]"}]}], ")"}], "//", 
    RowBox[{
     RowBox[{"SortBy", "[", 
      RowBox[{"#", ",", "Last"}], "]"}], "&"}]}], "//", "N"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Rd", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"zeros", "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "/;", 
             RowBox[{"b", "<", 
              RowBox[{"-", 
               SuperscriptBox["10", 
                RowBox[{"-", "3"}]]}]}]}], ":>", "Nothing"}]}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"_", ",", "_", ",", "single"}], "}"}], "\[Rule]", 
           "Nothing"}]}], "/.", 
         RowBox[{"double", "->", "Nothing"}]}], 
        RowBox[{"(*", 
         RowBox[{"/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a_", ",", "b_"}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"a", ",", 
             RowBox[{"b", "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 FractionBox["1", "3"], 
                 RowBox[{"RandomReal", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}]}]}], 
               ")"}]}]}], "}"}]}]}], "*)"}], "//", "Rationalize"}], ")"}], 
      "[", 
      RowBox[{"[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "]"}], "~", "Join", 
     "~", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"zeros", "[", 
           RowBox[{"[", 
            RowBox[{"6", ",", "2"}], "]"}], "]"}], "+", 
          RowBox[{"zeros", "[", 
           RowBox[{"[", 
            RowBox[{"7", ",", "2"}], "]"}], "]"}]}], "2"]}], "}"}], "}"}]}]}],
    ")"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Rs", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"zeros", "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "/;", 
             RowBox[{"b", "<", 
              RowBox[{"-", 
               SuperscriptBox["10", 
                RowBox[{"-", "3"}]]}]}]}], ":>", "Nothing"}]}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"_", ",", "_", ",", "double"}], "}"}], "\[Rule]", 
           "Nothing"}]}], "/.", 
         RowBox[{"single", "->", "Nothing"}]}], ")"}], 
       RowBox[{"(*", 
        RowBox[{"/.", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a_", ",", "b_"}], "}"}], "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"b", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"0", 
                RowBox[{
                 FractionBox["1", "10"], 
                 RowBox[{"RandomReal", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}]}]}]}], 
              ")"}]}]}], "}"}]}]}], "*)"}], "//", "Rationalize"}], ")"}], "[", 
     RowBox[{"[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "7"}], "}"}], "]"}], "]"}]}], 
   RowBox[{"(*", 
    RowBox[{"~", "Join", "~", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"4", ",", "0"}], "}"}], "}"}]}], "*)"}], ")"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.8436525993163137`*^9, 3.843652718084174*^9}, {
   3.8436528326222*^9, 3.843652990189987*^9}, {3.8436530202634163`*^9, 
   3.843653028456201*^9}, 3.8436532104332447`*^9, 3.843653241321694*^9, {
   3.8436535016514378`*^9, 3.843653521178421*^9}, {3.84365356378726*^9, 
   3.843653579074604*^9}, {3.843660912285088*^9, 3.843660943779274*^9}, {
   3.843661001327381*^9, 3.84366110798841*^9}, {3.843667905896699*^9, 
   3.843667905897757*^9}, {3.843668157735324*^9, 3.843668175915491*^9}, 
   3.843668224556767*^9, {3.843668364390256*^9, 3.843668423868465*^9}, {
   3.843668459918201*^9, 3.843668649660059*^9}, {3.84369420186108*^9, 
   3.84369424337367*^9}, {3.843751326229795*^9, 3.8437513651893187`*^9}, {
   3.844520513154228*^9, 3.844520530400484*^9}, {3.844520612737883*^9, 
   3.844520613136688*^9}, 3.8445207044911346`*^9, {3.844772978384013*^9, 
   3.844773005063167*^9}, 3.8447730553751*^9, {3.8447740981094627`*^9, 
   3.8447741880306263`*^9}, {3.84477568506031*^9, 3.8447756850622797`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"641acee5-9f05-4c89-845d-2d0fa356c62e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "4.285765047088517`", "double"},
     {"3.`", "2.0272546189265657`", "double"},
     {"8.`", "0.9163527751458242`", "double"},
     {"1.`", "4.817359293555511`*^-56", "single"},
     {"1.`", "0.11574614445192331`", "single"},
     {"1.`", "0.8764345627308681`", "single"},
     {"2.`", 
      RowBox[{"-", "7.294426737676161`*^-33"}], "single"},
     {"2.`", "2.7777410822341277`", "single"},
     {"2.`", "2.7892090044694626`", "single"},
     {"3.`", 
      RowBox[{"-", "0.07568281032489538`"}], "single"},
     {"4.`", 
      RowBox[{"-", "0.07250200038790003`"}], "single"},
     {"5.`", 
      RowBox[{"-", "0.05790835506825652`"}], "single"},
     {"6.`", 
      RowBox[{"-", "0.04101176843013536`"}], "single"},
     {"7.`", 
      RowBox[{"-", "0.022382400875019345`"}], "single"},
     {"8.`", 
      RowBox[{"-", "3.5267612786845824`*^-30"}], "single"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.843652640538869*^9, 3.8436527207961483`*^9}, {
   3.843652844701235*^9, 3.84365299116194*^9}, {3.843653025668846*^9, 
   3.843653029508293*^9}, 3.8436532114119253`*^9, 3.8436532419968147`*^9, {
   3.843653489285007*^9, 3.843653523283712*^9}, {3.843653564847983*^9, 
   3.843653580142418*^9}, {3.843660903993678*^9, 3.843660945535515*^9}, {
   3.843661002292314*^9, 3.843661108785119*^9}, 3.843668180678211*^9, 
   3.843668225433255*^9, {3.8436683529626827`*^9, 3.8436684247998447`*^9}, {
   3.843668461608116*^9, 3.8436685251636744`*^9}, {3.843668555957502*^9, 
   3.8436686151338577`*^9}, {3.843668646690246*^9, 3.843668650744443*^9}, {
   3.843694203166436*^9, 3.843694244940769*^9}, 3.84374350439841*^9, {
   3.8437513285194883`*^9, 3.8437513375067472`*^9}, 3.843751368231833*^9, {
   3.844520497379918*^9, 3.8445205316569242`*^9}, 3.8445206142202187`*^9, 
   3.8445207059567947`*^9, {3.844772994998715*^9, 3.8447730062002277`*^9}, 
   3.844773067062446*^9, {3.844774099729528*^9, 3.844774188985509*^9}, 
   3.844776030814865*^9},
 CellLabel->
  "Out[94]//MatrixForm=",ExpressionUUID->"eda428f2-5f3d-4538-9cb6-\
47fa4b4aa505"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "4.285765047088517`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.`", ",", "2.0272546189265657`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.`", ",", "0.9163527751458242`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.`", ",", "2.783475043351795`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.843652640538869*^9, 3.8436527207961483`*^9}, {
   3.843652844701235*^9, 3.84365299116194*^9}, {3.843653025668846*^9, 
   3.843653029508293*^9}, 3.8436532114119253`*^9, 3.8436532419968147`*^9, {
   3.843653489285007*^9, 3.843653523283712*^9}, {3.843653564847983*^9, 
   3.843653580142418*^9}, {3.843660903993678*^9, 3.843660945535515*^9}, {
   3.843661002292314*^9, 3.843661108785119*^9}, 3.843668180678211*^9, 
   3.843668225433255*^9, {3.8436683529626827`*^9, 3.8436684247998447`*^9}, {
   3.843668461608116*^9, 3.8436685251636744`*^9}, {3.843668555957502*^9, 
   3.8436686151338577`*^9}, {3.843668646690246*^9, 3.843668650744443*^9}, {
   3.843694203166436*^9, 3.843694244940769*^9}, 3.84374350439841*^9, {
   3.8437513285194883`*^9, 3.8437513375067472`*^9}, 3.843751368231833*^9, {
   3.844520497379918*^9, 3.8445205316569242`*^9}, 3.8445206142202187`*^9, 
   3.8445207059567947`*^9, {3.844772994998715*^9, 3.8447730062002277`*^9}, 
   3.844773067062446*^9, {3.844774099729528*^9, 3.844774188985509*^9}, 
   3.84477603083676*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"d4bd71ca-81cd-4262-a877-a5e2134ea9d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.8764345627308681`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.`", ",", 
     RowBox[{"-", "7.294426737676161`*^-33"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.`", ",", 
     RowBox[{"-", "3.5267612786845824`*^-30"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.843652640538869*^9, 3.8436527207961483`*^9}, {
   3.843652844701235*^9, 3.84365299116194*^9}, {3.843653025668846*^9, 
   3.843653029508293*^9}, 3.8436532114119253`*^9, 3.8436532419968147`*^9, {
   3.843653489285007*^9, 3.843653523283712*^9}, {3.843653564847983*^9, 
   3.843653580142418*^9}, {3.843660903993678*^9, 3.843660945535515*^9}, {
   3.843661002292314*^9, 3.843661108785119*^9}, 3.843668180678211*^9, 
   3.843668225433255*^9, {3.8436683529626827`*^9, 3.8436684247998447`*^9}, {
   3.843668461608116*^9, 3.8436685251636744`*^9}, {3.843668555957502*^9, 
   3.8436686151338577`*^9}, {3.843668646690246*^9, 3.843668650744443*^9}, {
   3.843694203166436*^9, 3.843694244940769*^9}, 3.84374350439841*^9, {
   3.8437513285194883`*^9, 3.8437513375067472`*^9}, 3.843751368231833*^9, {
   3.844520497379918*^9, 3.8445205316569242`*^9}, 3.8445206142202187`*^9, 
   3.8445207059567947`*^9, {3.844772994998715*^9, 3.8447730062002277`*^9}, 
   3.844773067062446*^9, {3.844774099729528*^9, 3.844774188985509*^9}, 
   3.844776030852563*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"9c0ed37d-9629-420a-a627-44f39c16c70b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tSSl", "=", 
   RowBox[{"Rs", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tSDl", "=", 
   RowBox[{"Rd", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nd", "=", 
   RowBox[{"Length", "@", "Rd"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ns", "=", 
   RowBox[{"Length", "@", "Rs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"guesslist", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Rs", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], "}"}], "~", "Join", "~", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Rd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{
         RowBox[{"-", "4"}], "i"}]], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "Ns"}], "}"}]}], "]"}], "~", "Join", "~", 
     
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{
         RowBox[{"-", "4"}], "i"}]], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "Nd"}], "}"}]}], "]"}], "~", "Join", "~", 
     
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"myy", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "ilength"}]}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evalmon", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cslist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]list", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"objlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"obj2list", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "@", 
   RowBox[{"Dynamic", "@", "evalmon"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Log", "@", 
        RowBox[{"Abs", "@", "cslist"}]}], "\[Transpose]"}], "]"}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Log", "@", 
        RowBox[{"Abs", "@", "cdlist"}]}], "\[Transpose]"}], "]"}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"\[Alpha]list", "\[Transpose]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"Dynamic", "@", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{"dlist", "\[Transpose]"}], "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Dynamic", "@", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"obj2list", "//", "Log"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Chaging step size to \>\"", ",", 
    RowBox[{"Dynamic", "@", "stepd"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ntsoln2", "=", 
   RowBox[{"myNewton", "[", 
    RowBox[{
    "mydim", ",", "mydf", ",", "tSSl", ",", "tSDl", ",", "guesslist", ",", 
     "objform", ",", "jacform", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "50"}]], ",", "1000", ",", 
     RowBox[{"10", "/", "10"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.842008529541924*^9, {3.8435654960834417`*^9, 3.843565503042857*^9}, {
   3.843583178838978*^9, 3.843583191828281*^9}, 3.84365023133491*^9, {
   3.8436507637027187`*^9, 3.843650768686874*^9}, {3.843651207346202*^9, 
   3.843651210145248*^9}, {3.843652322748981*^9, 3.843652322843994*^9}, {
   3.843652916341518*^9, 3.843652936229104*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"4a00af26-b3f8-4a83-8fd1-ad2927de91c7"],

Cell[BoxData[
 DynamicBox[ToBoxes[$CellContext`evalmon, StandardForm],
  ImageSizeCache->{8.0859375, {0., 5.}}]], "Print",
 CellChangeTimes->{{3.8436529176943607`*^9, 3.843652992886195*^9}, 
   3.843653032587809*^9, 3.843653214449211*^9, 3.843653245475728*^9, 
   3.843653529154464*^9, 3.84365358187626*^9, {3.843660927211145*^9, 
   3.843660947094702*^9}, {3.843661012304234*^9, 3.843661079935171*^9}, 
   3.843661110025464*^9, 3.843668535841786*^9, 3.84366856911442*^9, 
   3.843668616690518*^9, 3.843668651463826*^9, 3.843694248107133*^9, 
   3.843743509440576*^9, {3.843751343004724*^9, 3.843751368621993*^9}, 
   3.844520537745111*^9, 3.844520619960923*^9, {3.844520688168695*^9, 
   3.8445207074881268`*^9}, 3.844773031117566*^9, 3.844773069979125*^9, 
   3.844774194960113*^9, 3.844776030965768*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"d1429f88-90de-4fa5-9295-53e051cb5f82"],

Cell[BoxData[
 DynamicBox[ToBoxes[
   ListLinePlot[
    Log[$CellContext`obj2list]], StandardForm],
  ImageSizeCache->{216., {65., 67.9020886065259}}]], "Output",
 CellChangeTimes->{{3.8436529177428513`*^9, 3.8436529929319773`*^9}, 
   3.84365303266579*^9, 3.843653214497757*^9, 3.843653245517891*^9, 
   3.843653529196885*^9, 3.8436535819197397`*^9, {3.843660927303075*^9, 
   3.843660947179503*^9}, {3.843661012357142*^9, 3.843661079988793*^9}, 
   3.8436611100758247`*^9, 3.843668535890531*^9, 3.843668569172282*^9, 
   3.843668616749226*^9, 3.843668651520164*^9, 3.8436942481715393`*^9, 
   3.843743509527075*^9, {3.843751343113345*^9, 3.843751368710677*^9}, 
   3.844520537793132*^9, 3.844520620003063*^9, {3.844520688212008*^9, 
   3.844520707532826*^9}, 3.844773031132513*^9, 3.844773069993294*^9, 
   3.8447741949749117`*^9, 3.844776030981587*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"d35601e1-3c2b-4514-88ad-68480405905c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Chaging step size to \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[$CellContext`stepd, StandardForm],
    ImageSizeCache->{816.6796875, {0., 5.}}]}],
  SequenceForm["Chaging step size to ", 
   Dynamic[$CellContext`stepd]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8436529176943607`*^9, 3.843652992886195*^9}, 
   3.843653032587809*^9, 3.843653214449211*^9, 3.843653245475728*^9, 
   3.843653529154464*^9, 3.84365358187626*^9, {3.843660927211145*^9, 
   3.843660947094702*^9}, {3.843661012304234*^9, 3.843661079935171*^9}, 
   3.843661110025464*^9, 3.843668535841786*^9, 3.84366856911442*^9, 
   3.843668616690518*^9, 3.843668651463826*^9, 3.843694248107133*^9, 
   3.843743509440576*^9, {3.843751343004724*^9, 3.843751368621993*^9}, 
   3.844520537745111*^9, 3.844520619960923*^9, {3.844520688168695*^9, 
   3.8445207074881268`*^9}, 3.844773031117566*^9, 3.844773069979125*^9, 
   3.844774194960113*^9, 3.8447760310213423`*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"5368d028-519a-4283-9242-3829587ac715"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"getzeros", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ntsoln2", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "ilength"}], "+", "1"}], ";;"}], "]"}], "]"}], "~", 
       "Join", "~", 
       RowBox[{"{", "1", "}"}]}], ",", "mydf", ",", "mydim", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "2"}]], ",", 
      RowBox[{"-", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], "]"}], ")"}], "//", "N"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{3.843653195991625*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"147d8a72-3a60-4c60-8e29-56f660bfeedb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "4.743398643407376`*^-56", "single"},
     {"1.`", "0.11575201912651654`", "single"},
     {"1.`", "0.8764348763337448`", "single"},
     {"1.`", "4.295310806660838`", "double"},
     {"2.`", 
      RowBox[{"-", "7.294426737676161`*^-33"}], "single"},
     {"2.`", "2.7921099262460203`", "double"},
     {"3.`", "2.034303685565187`", "double"},
     {"8.`", 
      RowBox[{"-", "3.5267612786845824`*^-30"}], "single"},
     {"8.`", "0.9211945802912395`", "double"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.843653197198317*^9, 3.843653229993999*^9, 
  3.843653589275955*^9, 3.843661119853438*^9, 3.843668663097283*^9, 
  3.843694269161458*^9, 3.8437435275482073`*^9, 3.843751385013537*^9, 
  3.844520718368472*^9, 3.844774202428281*^9, 3.8447760351064873`*^9},
 CellLabel->
  "Out[114]//MatrixForm=",ExpressionUUID->"182b3cbd-d4e8-411b-85ba-\
124a9abc6d70"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Deformation continue", "Section",
 CellChangeTimes->{{3.844774251214306*^9, 
  3.844774264166684*^9}},ExpressionUUID->"c5e4890f-e5ab-4525-8ad5-\
01160a638c2b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dynamic", "@", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"zerolist2d", "[", "nindx", "]"}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
               
               RowBox[{
                RowBox[{"b", "==", "sp"}], "\[And]", 
                RowBox[{"c", "<", "20"}], "\[And]", 
                RowBox[{"d", "==", "double"}]}]}], ":>", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c"}], "}"}]}]}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
              RowBox[{"NumberQ", "[", "a", "]"}]}], "->", "Nothing"}]}], ",", 
           "1"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"{", "}"}], "->", "Nothing"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"sp", ",", 
          RowBox[{"Length", "@", "spins"}]}], "}"}]}], "]"}], 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"3", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"Mod", "[", 
            RowBox[{"1", ",", "10"}], "]"}], "]"}], "]"}]}]}], "*)"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<\[CircleDot]\>\"", ",", 
         RowBox[{"Scaled", "[", "0.015", "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "Automatic"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"zerolist2d", "[", "nindx", "]"}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
               
               RowBox[{
                RowBox[{"b", "==", "sp"}], "\[And]", 
                RowBox[{"c", "<", "20"}], "\[And]", 
                RowBox[{"d", "==", "single"}]}]}], ":>", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c"}], "}"}]}]}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
              RowBox[{"NumberQ", "[", "a", "]"}]}], "->", "Nothing"}]}], ",", 
           "1"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"{", "}"}], "->", "Nothing"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"sp", ",", 
          RowBox[{"Length", "@", "spins"}]}], "}"}]}], "]"}], 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"3", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"Mod", "[", 
            RowBox[{"1", ",", "10"}], "]"}], "]"}], "]"}]}]}], "*)"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<\[CirclePlus]\>\"", ",", 
         RowBox[{"Scaled", "[", "0.015", "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "Automatic"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "->", "All"}], ",", 
    RowBox[{"ImageSize", "->", "1000"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[115]:=",ExpressionUUID->"ba7835ef-c54d-441c-a3e2-e21895db6b38"],

Cell[BoxData[
 DynamicBox[ToBoxes[
   Show[
    ListPlot[
     Table[
      ReplaceAll[
       Flatten[
        ReplaceAll[
         ReplaceAll[
          $CellContext`zerolist2d[$CellContext`nindx], Condition[{
             Pattern[$CellContext`a, 
              Blank[]], 
             Pattern[$CellContext`b, 
              Blank[]], 
             Pattern[$CellContext`c, 
              Blank[]], 
             Pattern[$CellContext`d, 
              Blank[]]}, 
            
            And[$CellContext`b == $CellContext`sp, $CellContext`c < 
             20, $CellContext`d == $CellContext`double]] :> {$CellContext`a, \
$CellContext`c}], Condition[{
            Pattern[$CellContext`a, 
             Blank[]], 
            Pattern[$CellContext`b, 
             Blank[]], 
            Pattern[$CellContext`c, 
             Blank[]], 
            Pattern[$CellContext`d, 
             Blank[]]}, 
           NumberQ[$CellContext`a]] -> Nothing], 1], {} -> 
       Nothing], {$CellContext`sp, 
       Length[$CellContext`spins]}], PlotMarkers -> {"\[CircleDot]", 
       Scaled[0.015]}, PlotLegends -> Automatic], 
    ListPlot[
     Table[
      ReplaceAll[
       Flatten[
        ReplaceAll[
         ReplaceAll[
          $CellContext`zerolist2d[$CellContext`nindx], Condition[{
             Pattern[$CellContext`a, 
              Blank[]], 
             Pattern[$CellContext`b, 
              Blank[]], 
             Pattern[$CellContext`c, 
              Blank[]], 
             Pattern[$CellContext`d, 
              Blank[]]}, 
            
            And[$CellContext`b == $CellContext`sp, $CellContext`c < 
             20, $CellContext`d == $CellContext`single]] :> {$CellContext`a, \
$CellContext`c}], Condition[{
            Pattern[$CellContext`a, 
             Blank[]], 
            Pattern[$CellContext`b, 
             Blank[]], 
            Pattern[$CellContext`c, 
             Blank[]], 
            Pattern[$CellContext`d, 
             Blank[]]}, 
           NumberQ[$CellContext`a]] -> Nothing], 1], {} -> 
       Nothing], {$CellContext`sp, 
       Length[$CellContext`spins]}], PlotMarkers -> {"\[CirclePlus]", 
       Scaled[0.015]}, PlotLegends -> Automatic], PlotRange -> All, ImageSize -> 
    1000], StandardForm],
  ImageSizeCache->{631., {184., 188.}}]], "Output",
 CellChangeTimes->{3.8447742667755527`*^9, 3.844776038296329*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"4d414e5d-0643-4b49-8f01-4d9b1f0bfba7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nindx", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "@", 
  RowBox[{"Dynamic", "@", 
   RowBox[{"N", "[", "change", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "@", 
  RowBox[{"Dynamic", "@", 
   RowBox[{"N", "[", "tdeltaf", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Dynamic", "@", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"obj2list", "//", "Log"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tdeltaf", "=", "mydf"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"glist0", "=", "ntsoln2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zerolist2d", "[", "nindx", "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"deformlist2d", "[", "nindx", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"mydim", ",", "tdeltaf", ",", "ntsoln2"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noer", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"change", "=", 
   RowBox[{
    RowBox[{"-", "1"}], "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxchange", "=", 
   RowBox[{"10", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"tdeltaf", ">", 
     RowBox[{
      RowBox[{"-", "2"}], "/", "5"}]}], "\[And]", 
    RowBox[{
     RowBox[{"Abs", "[", "change", "]"}], ">", 
     RowBox[{"1", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"noer", ">=", "3"}], "&&", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"change", "*", "2"}], "]"}], "<", 
        RowBox[{"Abs", "[", "maxchange", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"noer", "=", "0"}], ";", 
       RowBox[{"change", "=", 
        RowBox[{"2", "*", "change"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tdeltaf", "+", "change"}], "<", 
       RowBox[{"-", ".35"}]}], ",", 
      RowBox[{
       RowBox[{"change", "=", 
        RowBox[{"-", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ";", 
       RowBox[{"maxchange", "=", 
        RowBox[{"-", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"tdeltaf", "=", 
     RowBox[{"tdeltaf", "+", "change"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"plength", "=", 
     RowBox[{"Min", "[", 
      RowBox[{"2", ",", 
       RowBox[{"Length", "@", 
        RowBox[{"deformlist2d", "[", "nindx", "]"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"fvalues", "=", 
     RowBox[{
      RowBox[{"deformlist2d", "[", "nindx", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "plength"}], ";;", 
         RowBox[{"-", "1"}]}], ",", "3"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"dvalues", "=", 
     RowBox[{
      RowBox[{"deformlist2d", "[", "nindx", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "plength"}], ";;", 
         RowBox[{"-", "1"}]}], ",", "2"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"newguess", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Fit", "[", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{"dvalues", ",", 
              RowBox[{"fvalues", "[", 
               RowBox[{"[", 
                RowBox[{"All", ",", "rr"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             SuperscriptBox["x", "n"], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", 
               RowBox[{"plength", "-", "1"}]}], "}"}]}], "]"}], ",", "x"}], 
          "]"}], "/.", 
         RowBox[{"x", "->", "tdeltaf"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"rr", ",", 
          RowBox[{"Length", "@", 
           RowBox[{"fvalues", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "]"}], "//", 
      "precise"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"glist1", "=", 
     RowBox[{"deformdeltaf", "[", 
      RowBox[{
      "newguess", ",", "tSSl", ",", "tSDl", ",", "tdeltaf", ",", "mydim"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Not", "[", 
       RowBox[{"glist1", "===", "err"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<noerr\>\"", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"noer", "=", 
        RowBox[{"noer", "+", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"glist0", "=", "glist1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"deformlist2d", "[", "nindx", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"mydim", ",", "tdeltaf", ",", "glist0"}], "}"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"zerolist2d", "[", "nindx", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Prepend", "[", 
            RowBox[{"#", ",", "tdeltaf"}], "]"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"getzeros", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"glist0", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "ilength"}], "+", "1"}], ";;"}], "]"}], "]"}], 
              "~", "Join", "~", 
              RowBox[{"{", "1", "}"}]}], ",", "tdeltaf", ",", "mydim", ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "3"}]], ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "2"}]], ",", 
             RowBox[{"-", "1"}]}], "]"}], ")"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<err\>\"", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"noer", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"tdeltaf", "=", 
        RowBox[{"tdeltaf", "-", "change"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"change", "=", 
        RowBox[{"change", "/", "2"}]}], ";"}]}], "\[IndentingNewLine]", "]"}],
     ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.843653062391386*^9, 3.8436531446531143`*^9}, {
   3.843667890663433*^9, 3.843667905905738*^9}, {3.843668685123493*^9, 
   3.8436687455653267`*^9}, {3.8436690405025473`*^9, 3.843669050948682*^9}, 
   3.84375140459947*^9, {3.84452072440088*^9, 3.844520816152472*^9}, {
   3.8447742242066298`*^9, 3.8447742242176943`*^9}, {3.844774281424073*^9, 
   3.8447742859553633`*^9}, {3.84477568534474*^9, 3.844775685358356*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"a8c5b001-e4a4-4279-b3d9-056c7475d9aa"],

Cell[CellGroupData[{

Cell[BoxData[
 DynamicBox[ToBoxes[
   N[$CellContext`change], StandardForm],
  ImageSizeCache->{24.2578125, {0., 5.}}]], "Print",
 CellChangeTimes->{{3.84365313509779*^9, 3.843653146513826*^9}, 
   3.84365360031275*^9, 3.843661126964561*^9, {3.8436687627994432`*^9, 
   3.843668767464292*^9}, 3.84366905478658*^9, 3.843694272406279*^9, 
   3.8437435352917137`*^9, {3.843751390035281*^9, 3.8437514048576803`*^9}, 
   3.844520826595662*^9, {3.844774273206974*^9, 3.844774288292212*^9}, 
   3.84477604113207*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"c0e97c7b-7056-49a5-bc21-aa0f1f9ba366"],

Cell[BoxData[
 DynamicBox[ToBoxes[
   N[$CellContext`tdeltaf], StandardForm],
  ImageSizeCache->{16.171875, {0., 5.}}]], "Print",
 CellChangeTimes->{{3.84365313509779*^9, 3.843653146513826*^9}, 
   3.84365360031275*^9, 3.843661126964561*^9, {3.8436687627994432`*^9, 
   3.843668767464292*^9}, 3.84366905478658*^9, 3.843694272406279*^9, 
   3.8437435352917137`*^9, {3.843751390035281*^9, 3.8437514048576803`*^9}, 
   3.844520826595662*^9, {3.844774273206974*^9, 3.844774288292212*^9}, 
   3.844776041147004*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"71852cde-22a9-4ed2-a022-e059a6eee14b"]
}, Open  ]],

Cell[BoxData[
 DynamicBox[ToBoxes[
   ListLinePlot[
    Log[$CellContext`obj2list]], StandardForm],
  ImageSizeCache->{216., {62., 64.98903462375978}}]], "Output",
 CellChangeTimes->{{3.843653135200289*^9, 3.843653146652927*^9}, 
   3.843653600412191*^9, 3.8436611270740347`*^9, {3.8436687629167337`*^9, 
   3.843668767577671*^9}, 3.8436690549038563`*^9, 3.8436942725158997`*^9, 
   3.84374353543891*^9, {3.843751390235736*^9, 3.843751405036162*^9}, 
   3.8445208266873417`*^9, {3.844774273238242*^9, 3.844774288323275*^9}, 
   3.844776041413424*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"f0afd22a-2546-4aec-adbb-5d9211d2b8e7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots of spectrum, OPEs and central charge", "Section",
 CellChangeTimes->{{3.844774707455986*^9, 
  3.844774726208305*^9}},ExpressionUUID->"34619ec7-8eb2-42d0-89ab-\
0ad987e4a408"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"r00", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "2"}], "]"}], "]"}], "~", "Join", 
      "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rs1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "1"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "1"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rd1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "2"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "2"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rd2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "3"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "3"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rd3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "4"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "4"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cs1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "5"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "6"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]1", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Qpoles", "[", 
            RowBox[{"mydim", ",", 
             RowBox[{"spins", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
           RowBox[{"x", "->", 
            RowBox[{"x", "-", 
             RowBox[{"(", 
              RowBox[{"mydim", "+", 
               RowBox[{"spins", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "-", "2"}], ")"}]}]}]}], 
          ")"}], "/.", 
         RowBox[{"x", "->", "rs1"}]}], ")"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox["cs1", "1"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cs2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "6"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "7"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]2", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Qpoles", "[", 
             RowBox[{"mydim", ",", 
              RowBox[{"spins", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"x", "->", 
             RowBox[{"x", "-", 
              RowBox[{"(", 
               RowBox[{"mydim", "+", 
                RowBox[{"spins", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "-", "2"}], ")"}]}]}]}], 
           ")"}]}], "/.", 
         RowBox[{"x", "->", 
          RowBox[{"Rs", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox["cs2", "1"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cs3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "7"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "8"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]3", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Qpoles", "[", 
             RowBox[{"mydim", ",", 
              RowBox[{"spins", "[", 
               RowBox[{"[", "8", "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"x", "->", 
             RowBox[{"x", "-", 
              RowBox[{"(", 
               RowBox[{"mydim", "+", 
                RowBox[{"spins", "[", 
                 RowBox[{"[", "8", "]"}], "]"}], "-", "2"}], ")"}]}]}]}], 
           ")"}]}], "/.", 
         RowBox[{"x", "->", 
          RowBox[{"Rs", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "2"}], "]"}], "]"}]}]}], ")"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox["cs3", "1"]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cd1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "8"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "9"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]1", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Qpoles", "[", 
            RowBox[{"mydim", ",", 
             RowBox[{"spins", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
           RowBox[{"x", "->", 
            RowBox[{"x", "-", 
             RowBox[{"(", 
              RowBox[{"mydim", "+", 
               RowBox[{"spins", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "-", "2"}], ")"}]}]}]}], 
          ")"}], "/.", 
         RowBox[{"x", "->", "rd1"}]}], ")"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox["cd1", "1"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cd2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "9"}], "]"}], "]"}], "~",
       "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "10"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]2", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"x", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Qpoles", "[", 
             RowBox[{"mydim", ",", 
              RowBox[{"spins", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"x", "->", 
             RowBox[{"x", "-", 
              RowBox[{"(", 
               RowBox[{"mydim", "+", 
                RowBox[{"0", 
                 RowBox[{"spins", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], "-", "2"}], ")"}]}]}]}], 
           ")"}]}], "/.", 
         RowBox[{"x", "->", "rd2"}]}], ")"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox["cd2", "1"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cd3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"deformlist2d", "[", "1", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "npos"}], ",", "3", ",", "10"}], "]"}], "]"}], 
      "~", "Join", "~", 
      RowBox[{
       RowBox[{"deformlist2d", "[", "2", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "3", ",", "11"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]3", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"x", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Qpoles", "[", 
             RowBox[{"mydim", ",", 
              RowBox[{"spins", "[", 
               RowBox[{"[", "8", "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"x", "->", 
             RowBox[{"x", "-", 
              RowBox[{"(", 
               RowBox[{"mydim", "+", 
                RowBox[{"0", 
                 RowBox[{"spins", "[", 
                  RowBox[{"[", "8", "]"}], "]"}]}], "-", "2"}], ")"}]}]}]}], 
           ")"}]}], "/.", 
         RowBox[{"x", "->", "rd3"}]}], ")"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox["cd3", "1"]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8447747432900248`*^9, 3.844774766269816*^9}, {
  3.844775685380266*^9, 3.844775685419153*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"de98df88-1264-4735-832b-fbc16f4c2f7c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]2", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Qpoles", "[", 
           RowBox[{"mydim", ",", 
            RowBox[{"spins", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "/.", 
          RowBox[{"x", "->", 
           RowBox[{"x", "-", 
            RowBox[{"(", 
             RowBox[{"mydim", "+", "2", "-", "2"}], ")"}]}]}]}], ")"}]}], "/.", 
       RowBox[{"x", "->", 
        RowBox[{"Rs", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}], 
     RowBox[{"-", "1"}]], 
    SuperscriptBox["cs2", "1"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"r00", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"Sign", "@", "\[Lambda]2"}], ")"}]}], 
         SqrtBox[
          RowBox[{"Abs", "[", "\[Lambda]2", "]"}]], " ", 
         SuperscriptBox["r00", "2"]}]}], "}"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;"}], "]"}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Central", " ", "Charge"}], "*)"}]}]}], "Input",
 CellLabel->
  "In[145]:=",ExpressionUUID->"31096762-b161-4c02-b69e-e9441ace88ff"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJxFVgs0lHkbly6ry6ldIqm09bGxGrXJalP9/dn4ovVFE9V20bi1aCtRkhW1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      
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.4, 0.145}, {-2.87893527812822*^8, 3.960157376126791*^7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.844774799285372*^9, 3.844776370237207*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"77c55eb6-2743-4422-8b5a-b12880f6a260"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"r00", ",", 
     RowBox[{"-", "\[Lambda]1"}]}], "}"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"r00", ",", 
     RowBox[{"-", "\[Kappa]1"}]}], "}"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"r00", ",", 
     RowBox[{"-", "\[Kappa]2"}]}], "}"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"r00", ",", 
     RowBox[{"-", "\[Kappa]3"}]}], "}"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.844774825905651*^9, 3.844774850163764*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"7587216a-73c2-4b94-ba24-7604b24f8ed7"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJxFlglQFMcaxwEReiiDSMCHiaHkKRgVTHwRifL0CyJPg4mCgjFKMAFMFCGI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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.4, 0.145}, {-3.232510508852899, 0.2732997574519628}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.844774850949995*^9, 3.844776370515615*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"f47b9fd5-f29c-4570-9b50-cc61190b7d97"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJw9lgs01dkexy1J8ihJmlKKZDWjVjTJLemHxqs0k4hIJSPJWyNUUpIKFYNh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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.4, 0.145}, {-0.05157862648491988, 0.009394008568359511}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.844774850949995*^9, 3.84477637073505*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"0651b391-1c72-41d4-8fa2-015ce0b60fe9"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJxFlglQU9cChjNsUqWKCAroY9PagiK0FXG9pwqKBGWT1QWogCJIEReUtYVA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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.4, 0.145}, {-0.01800424752379203, 0.004167469587675973}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.844774850949995*^9, 3.844776370884335*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"43ebdff4-5179-495b-bb0e-e063c55c5b76"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJxFVgk0lXkbt4xr/WSJkWQZDU0SfV/C6Xqfe2+SYSw1kZbjZJuRMaRoGEtD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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.4, 0.145}, {-0.0002250706587899473, 0.00055948593359571}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.844774850949995*^9, 3.844776371033606*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"e06d3985-8840-4c2d-8d18-8335e791b205"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ppoint", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "10"}]}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ppoint", "~", "Join", "~", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"zerolist2d", "[", "1", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "npos"}], "]"}], "]"}], "~", "Join", "~", 
              RowBox[{"zerolist2d", "[", "2", "]"}]}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
               
               RowBox[{
                RowBox[{"b", "==", "sp"}], "\[And]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"spins", "[", 
                    RowBox[{"[", "b", "]"}], "]"}], "<", 
                   RowBox[{"c", "+", 
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "b", "]"}], "]"}]}], "<", "20"}], "\[Or]", 
                  RowBox[{"b", "==", "1"}]}], ")"}], "\[And]", 
                RowBox[{"d", "==", "double"}]}]}], ":>", 
              RowBox[{"{", 
               RowBox[{"a", ",", 
                RowBox[{"c", "+", 
                 RowBox[{"spins", "[", 
                  RowBox[{"[", "b", "]"}], "]"}]}]}], "}"}]}]}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
              RowBox[{"NumberQ", "[", "a", "]"}]}], "->", "Nothing"}]}], ",", 
           "1"}], "]"}]}], "/.", 
        RowBox[{
         RowBox[{"{", "}"}], "->", "Nothing"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"sp", ",", 
         RowBox[{"Length", "@", "spins"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[CircleDot]\>\"", ",", 
        RowBox[{"Scaled", "[", "0.015", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"ColorData", "[", 
       RowBox[{"3", ",", "\"\<ColorList\>\""}], "]"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ppoint", "~", "Join", "~", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"zerolist2d", "[", "1", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "npos"}], "]"}], "]"}], "~", "Join", "~", 
              RowBox[{"zerolist2d", "[", "2", "]"}]}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
               
               RowBox[{
                RowBox[{"b", "==", "sp"}], "\[And]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "b", "]"}], "]"}], "+", 
                    SuperscriptBox["10", 
                    RowBox[{"-", "1"}]]}], "<", 
                   RowBox[{"c", "+", 
                    RowBox[{"spins", "[", 
                    RowBox[{"[", "b", "]"}], "]"}]}], "<", "20"}], "\[Or]", 
                  RowBox[{"b", "==", "1"}], "\[Or]", 
                  RowBox[{"b", "==", "2"}]}], ")"}], "\[And]", 
                RowBox[{"d", "==", "single"}]}]}], ":>", 
              RowBox[{"{", 
               RowBox[{"a", ",", 
                RowBox[{"c", "+", 
                 RowBox[{"spins", "[", 
                  RowBox[{"[", "b", "]"}], "]"}]}]}], "}"}]}]}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "/;", 
              RowBox[{"NumberQ", "[", "a", "]"}]}], "->", "Nothing"}]}], ",", 
           "1"}], "]"}]}], "/.", 
        RowBox[{
         RowBox[{"{", "}"}], "->", "Nothing"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"sp", ",", 
         RowBox[{"Length", "@", "spins"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[FilledCircle]\>\"", ",", 
        RowBox[{"Scaled", "[", "0.015", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"ColorData", "[", 
       RowBox[{"3", ",", "\"\<ColorList\>\""}], "]"}]}]}], "]"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".145", ",", 
        RowBox[{"-", ".4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "7"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "->", "700"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"FrameStyle", "->", "Thick"}], ",", 
   RowBox[{"LabelStyle", "->", "14"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(\[Phi]\)]\)\>\"", ",", 
      "\"\<\[CapitalDelta]\>\""}], "}"}]}], ",", 
   RowBox[{"Axes", "->", "False"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8447749898245*^9, 3.844775039312338*^9}, {
  3.844775076736228*^9, 3.844775086119429*^9}, {3.844776695377543*^9, 
  3.844776707025895*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"4c256238-a554-49fb-aca1-a99622b43d44"],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {RGBColor[0., 0., 0.], PointSize[0.0055000000000000005`], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], CompressedData["
1:eJxdln08VPkex9X8ZoyHYY7G3EhFa7ei1ua1EqXzlXR70CpsWbkSVyE9STZy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       "]]}, 
     {RGBColor[0.996078431372549, 0.3607843137254902, 0.027450980392156862`], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], CompressedData["
1:eJxdVXlYVFUUnwD53p2BYZnRCVBZAkYlLLVRUeqdIFRAUMRGTSGlJKhQU9TR
EEJzRUNTcEsFR1nMNBTZNA8Qgis7895kSSCIuLAoCkhY8948/ul+3/3rvXvu
Ob/tOkesnLfcVCQSbTLsNwzbRPT/5VocXuRvYeKRT9spZ2qXOMogwnqhV+71
PLolMipXo5YB/3l7Hj3nnuORrAQZ2G4pvpnul0cv2W5jPzZTBr+/GLMkufQS
nXbtt9PqZzJYE7XvaRx9iV5gMvqDAi85vHW3P/7LK7m03wvqi4B4ORiPX6TL
bG64TnljONw/fbTM6dcLtEMXVXdl03D4KOnrtoHsHLqo2lWS1jMcqLMjP/l8
+nm6NPBUhnflCNj54dLWapefaROv7rEyjQICuPZGZNPvOb10S8lWwJnu2qAI
6yx6Z//rWd0XFSBmtKveF2fSl58GjivPUcCXV2L3v2mWQUfKdkSXpCnAcFhf
2aul1zpgbmegAp6EFIze+jidXlSQvri1cARwaKy7eoJOnWgNZZIRYGimcc6e
g3RXb2F7V6UcuL9DCn6g/QbC41qbZLCh3X0CdTaOPqms277lHRn8k801NBeb
Hher7LW28K383MymjbEY7rrKrT/SFvhqKzajc5PrLpt3bcF43S601PR57hu0
AYd3/nI1T0zBv0z/7fTX2oCdmVrqeeEYfvxItNtvvg3wcHWfxPy4ir8fWtoM
zYuaCxGqZZXWQ3ihHa49FnbAeghPNH3wIqwl3HoIb3x/nO+4qZ7WQ/zgNa3z
2j2DVkP84qVX7l7TMqzAhAcsHztgbACGWoEPV/5uISb0JSTsGGYFTRu5AYtQ
7X7wYWOjFBJTfA03XMZtHbFnRl6WgvOvqw0KuYLJswr1Ew9KgT/efxWLaHF1
cYgU5hrQMGgMx10MfextJYWuzPLAKTtLMPUOebm8yhKSS/mGkPi/62D2oyUY
4fkdty3tG92mtoSq3lBOUmhVs/BVyyhLWMkL9hquKtlRyj6wAA68zsxyLPD2
v5WeYwEcG/JzFZiV6t7rEm8BwUYDYPS5Vg+f2RbQEUerwotuoOOinffbHCzA
2N5NzJWa1r9+IgFjuVv4VXNz1hqUwJ3b/ELVstBb7+2XQAxHT+0djFauVk2M
koCFEUBcvuVicNgHEuDpaKzCkgsJVVnDJZDB2WF1NZo1pJ+hOsTwkpv2RTUO
xmgGvqkQw4y854P1mhoMJM59f6SLIZWDd6AGR0Ur2qZtEgMPZ3wt/p3Yq9i1
SAwq3uB1GDzet7Fkshg4tY7eWoe15t4pf8rF0KDhBFuP2gO2hxqeE3Az5xir
x+Obm0Oy6wisNbhFLW3AYW+rfD/OJXDNiSOwAVvkdjI2hQAvZ7kO138fkjFB
Q+DqCXsDJTp06Fz9OimWAB8HKh3SiZPz21cRIT90WDMZawJiCPB2VOswKdJ/
zvloApH80mHlJI8JikgCPBvrdDhtWINmcwQR8kiHMlGtsjucgNGOOizZcZ3+
bDER+NVh6vWNpewCIvhThy5eFTkh84mQbzqcpcq2qpxLBD50GLbX615QEAEe
3nYdpk8671jjTwR96nBG6ae6BTOI4C8GV3xUbNbsQ4C3qz2DS/XLf1lJEzDm
KYPqb8zrRN5E8BuDvskbNClTCfByCWTwqW1hmqeKwBJe0AzeljQH35hAgIf/
awYVKaptUeMJ8HaJYzD+sl2AxIMI+cMgibE/nqMkYIwDBtPWPNq62JUIemaw
euPnw4gzEfKLwSjn3U5Fo4jgXwa/UyTfXWFPBP0xmOVfPk2pIMCX62TwiV2+
z30ZAeM7weK6THnfSWsi5CuLh9xKPo20JDCfD3AWPXyr4j3FBF7Xc4Ji0Um7
5ZM+cwJZnH0/ZDH0C3VfuSmBeTwhLJ6t7Ak7LCJCPrKY2+azb+UgJeifxbqF
YYf8X1FCHrB4gj66QdlLwat4LsFZ3D1m73TSQ8Epjg0ti8ecpK0dXZTgX0P9
ZuUm9ikFfXwcsOjoMklS/oiCk34cwyy29dxMzW+jYPYULiFZfBheq/ylhRL8
xuKgaH15RhMFaZyczfUo75j07al7lPDe6LEnqz444y4FPZxc3PV4MEgTcJal
4DhH7xQ9urUfWJ/XQMEsPhD1+I/pQGNZLQXPOPgW6jFmmX4PU0XBT9y4UXp8
u784qeM2Jfhbj83js1vITUrIPz0end2jHVtBwZHD3NJjmF9sQ1AZBf8BLkS4
ew==
       "]]}, 
     {RGBColor[0.996078431372549, 0.9882352941176471, 0.03529411764705882], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], CompressedData["
1:eJxdVns4VekaR6YxNB6+fbHQXWjGNA1SU9J6p2JMNaLcRnJOTjmdatwql5hS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       "]]}, 
     {RGBColor[0.5411764705882353, 0.7137254901960784, 0.027450980392156862`],
       PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[0.1450980392156863, 0.43529411764705883`, 0.3843137254901961], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[0.00784313725490196, 0.5098039215686274, 0.9294117647058824], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[
      0.15294117647058825`, 0.11372549019607843`, 0.49019607843137253`], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[0.47058823529411764`, 0.2627450980392157, 0.5843137254901961], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[CircleDot]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], CompressedData["
1:eJxdVmlYFEcaBhRljRIeRTxWjBeCUtWDB8quK/V5sIrx1mVBCatGkXigeEY0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       "]]}}, {{}, {}}}, {{}, {
     {RGBColor[0., 0., 0.], PointSize[0.0055000000000000005`], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], CompressedData["
1:eJxd2Hk8lOv7B/A50qqNlEopqU4pTsvtWNJ52oVzWlCJFikVZYlCsoSkEupr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       "]]}, 
     {RGBColor[0.996078431372549, 0.3607843137254902, 0.027450980392156862`], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], CompressedData["
1:eJxl1glIFFEYB3DbJEREJKXDQrRDDAkLEomQ1e7TykIkxEI6JCorTcpEqBAz
qYguurSyPEpMzczMPLsPLfNIJEQiJDrVrMyuee+b/f9hG1iWHzvzZua73vrE
xIWvG+rg4HDM+AwxPhYH+2NCzfyuJI/CebXWnAfHukMCeqw2W8JeThuZ2web
F4TIV43Vq73wVFhnj9XmqvjVU87H98K287cFO7dlb70D6+W6KuDwcq/U98vL
4T/NO9/5TqWv9DQtiXGjI1wnl5z7fBO2+KeNaG+gjcWNO9Cr1s7oXHqQHrbn
+KyMTbSxWO79RXR0xQIXiz+tnj7Y+X+7Nuzzix3rDj/MrN7g6+ceUtb323iD
Mpxv8/5JYyylnvz9b/3t4jsB7iExbpHTSx/yfH37NHr4vprHF+bQ9f1+UYfr
bsDxsUc+Jlvp8R0DKRsrS2G5/Dr85vKZu95FJfDsjE3dg/nFsFPBWCNk1+D0
0DVvn4+7Ci9Ujzci3y4/eXbxyYU3ViYcHeWYA+t0fc+GPyxXBXABVtFIrMqy
y99JWMrlELzLqBangmT4V756oGXVNu9W5ZaUAOvVtuyF5XYH4DEBrycYNQKP
dtQVB+tw9VyEzfeFzXjBZjxhM96wmR/YzC9s1jc8Uy3fcQs2+wnW5d19G/Yp
2m5USCWsLx+ogpcZ0TBqDP5idENQei18uE4/ECzhqYcbv69QJQXH6YK9B+t2
zb0PS38+gMOkAeBPydbA6IpHsDzeY1iWewI/e6oPeLNKT9Mz2EUCCOt0dDbC
Oaodtj+Hv6m37afn6oZ9AZ9Q4R2kdThTmuBAPUBewqpavVLpFjXenJrhiXog
0TuMbolwbYHveasE0rqcPVrhqixPIyW0HgeBtMwPWrdjBL1eH7TORiIt84iW
dmy1yy8t/UlLelvt8kHLPKSlPmnprzZYt6snLfOaln6jZb7TUbqgadkPaN0u
ybTMH1rGAS31TMv8oqX8aKk/WvYzWr5ewTJf6ZV6gNOyX9J5qn1DadlfaZmP
tNQ/LfOA/pmiJjh9SWUjm5b+pX/ocUBfnKMyTC8OUhOSln6jz6tyHtYOy35D
f1Xl4ktnqvQG0fJ/he5V4Yukz6rXjaWlv2mZf/TpU+qg/wGQXrcQ
       "]]}, 
     {RGBColor[0.996078431372549, 0.9882352941176471, 0.03529411764705882], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQB2JGIGZiQAcqB1Yc8zbvdLyx/4clu+iqNAGHoB1yra8D
b+x/cMv32p90AYc/Kz9e8k26sb/Q+pBjSKaAw7LZRxQ2FN3Y38BXmbchS8Ah
oHd6nlDzjf2/DH1KBHMEHH7VZe0pmXxj/w72J9nluQIOSwpsua4vvrH/aeLB
vEd5Ag5+SQIRlltu7Lfg85geVCDg8CP48dLZR27sz+U5xXCiUMBhkeu2z3+v
3NgfWzv5uFOxgIMP0HUJT2/snx75neNwiYDDN42Y/kNfb+yf9j/msUeZgMMC
Kf27Kmw390et9iu7Ui7g4MXDpN0udnP/u1cdj1IrBRy+/L1S8VLt5n4fVW6v
v1UCDvPeLwf6+Ob+cG/NC7NqBBw8HlaJrHO/uf/vmXkz7eoEHD4BfSsQcXN/
3vtFZ17UCzjMAXk34+b+yCX/JsxsFHBwAzmv4ub+lawqAoHNAg4fQMZ13tyv
Mte9lL9VwGHWTBC4uf/A4uq3V9oEHABTe7Rn
       "]]}, 
     {RGBColor[0.5411764705882353, 0.7137254901960784, 0.027450980392156862`],
       PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[0.1450980392156863, 0.43529411764705883`, 0.3843137254901961], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[0.00784313725490196, 0.5098039215686274, 0.9294117647058824], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[
      0.15294117647058825`, 0.11372549019607843`, 0.49019607843137253`], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}, 
     {RGBColor[0.47058823529411764`, 0.2627450980392157, 0.5843137254901961], 
      PointSize[0.0055000000000000005`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Scaled[0.015]], {0., 0.}], {{{0., -10.}}, {{
       0., -10.}}}]}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->False,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(\[Phi]\\)]\\)\"", 
     TraditionalForm], 
    FormBox["\"\[CapitalDelta]\"", TraditionalForm]},
  FrameStyle->Thickness[Large],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->Automatic,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->700,
  LabelStyle->14,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0.145, -0.4}, {-1, 7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.844774977930868*^9, 3.844775040963313*^9}, {
   3.8447750777539463`*^9, 3.844775087322135*^9}, 3.844776371587953*^9, 
   3.844776708871324*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"33b8133f-0a4a-4d78-b37f-331e0d759ee1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440., 767.25},
WindowMargins->{{-1440, Automatic}, {21, Automatic}},
Magnification:>0.6 Inherited,
FrontEndVersion->"12.3 for Linux x86 (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a4cb8fb6-b46f-4734-a3de-12d5098057cf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 240, 4, 42, "Chapter",ExpressionUUID->"86c53a84-2d85-4e8e-a64f-9868ee0f66ef"],
Cell[823, 28, 2108, 55, 128, "Input",ExpressionUUID->"660896c5-60d0-4863-9a2c-6c99eea53cac"],
Cell[CellGroupData[{
Cell[2956, 87, 161, 3, 40, "Section",ExpressionUUID->"fdefb1f6-9cce-43dd-b7aa-c8b3d13de47a"],
Cell[CellGroupData[{
Cell[3142, 94, 11143, 193, 131, "Input",ExpressionUUID->"fc5c27db-7587-4ebd-90e1-f5b95de11f23"],
Cell[14288, 289, 3384, 61, 70, "Output",ExpressionUUID->"47cfc725-1c65-4fec-baa7-e794ad82e55a"]
}, Open  ]],
Cell[17687, 353, 12131, 304, 301, "Input",ExpressionUUID->"ad1c4630-0225-45c8-a24e-e4d6d5d0ff2d"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29867, 663, 149, 3, 42, "Chapter",ExpressionUUID->"86ef4600-8a81-4f1f-8ede-fe02f7011dab"],
Cell[CellGroupData[{
Cell[30041, 670, 154, 3, 40, "Section",ExpressionUUID->"f03a0041-9f93-4977-ae34-e602207ec76c"],
Cell[30198, 675, 16775, 335, 773, "Input",ExpressionUUID->"96518c94-9188-4050-9724-98240861b3b7"],
Cell[CellGroupData[{
Cell[46998, 1014, 1296, 34, 107, "Input",ExpressionUUID->"15c078d5-c7cc-45aa-9112-442e298216c9"],
Cell[48297, 1050, 294, 6, 16, "Print",ExpressionUUID->"0e6e1967-4730-4d8b-b3d1-a62a5664db18"],
Cell[48594, 1058, 250, 5, 22, "Output",ExpressionUUID->"a2b9f69b-249f-4a5f-bf27-f6e9f942693a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[48893, 1069, 157, 3, 33, "Section",ExpressionUUID->"65243969-ec82-4772-8ef5-e98f76824f30"],
Cell[49053, 1074, 12832, 267, 458, "Input",ExpressionUUID->"b95d0560-091e-45e0-8262-6f58197bce51"],
Cell[61888, 1343, 378, 10, 19, "Input",ExpressionUUID->"3f1f023c-5a2c-4ba7-9500-960af1fab35e"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[62315, 1359, 234, 6, 37, "Chapter",ExpressionUUID->"24891800-428e-48ec-9202-85f8ef4517c7"],
Cell[62552, 1367, 5833, 84, 337, "Input",ExpressionUUID->"5a370aab-afa2-4d70-9541-7d393f950860"],
Cell[68388, 1453, 171, 2, 19, "Input",ExpressionUUID->"4c2284c3-bb8b-4117-87fc-fdb9c0d08f55"],
Cell[68562, 1457, 172, 2, 19, "Input",ExpressionUUID->"eecd347b-2b4d-4e93-9106-14107a546e16"],
Cell[68737, 1461, 171, 2, 19, "Input",ExpressionUUID->"c4f17398-518c-4bb2-ba53-3c631897856c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68945, 1468, 158, 3, 42, "Chapter",ExpressionUUID->"c45c8522-0a65-4f07-a08c-896159410836"],
Cell[CellGroupData[{
Cell[69128, 1475, 155, 3, 40, "Section",ExpressionUUID->"5f44b3fb-a27d-4c77-8fb7-2096b852e39a"],
Cell[69286, 1480, 10923, 286, 441, "Input",ExpressionUUID->"10f063f9-6e1f-4a64-9233-adcf33e2c078"],
Cell[80212, 1768, 364, 5, 19, "Input",ExpressionUUID->"8262a787-c2ed-4f0a-8397-9f94d2b78157"]
}, Closed]],
Cell[CellGroupData[{
Cell[80613, 1778, 169, 3, 33, "Section",ExpressionUUID->"cd52e4cd-6baa-4f99-8595-bae7e7c21d69"],
Cell[80785, 1783, 20586, 507, 635, "Input",ExpressionUUID->"11169cda-a13b-464f-925a-4025d1777c21"]
}, Closed]],
Cell[CellGroupData[{
Cell[101408, 2295, 154, 2, 33, "Section",ExpressionUUID->"557ea20c-9bd8-485f-98a6-6f7709ac9735"],
Cell[101565, 2299, 6308, 155, 263, "Input",ExpressionUUID->"7c2764d4-b31d-41b6-8d93-256b3dff05bf"],
Cell[107876, 2456, 6786, 164, 352, "Input",ExpressionUUID->"829a580d-e2fb-40de-b107-ecb2ca62a399"]
}, Closed]],
Cell[CellGroupData[{
Cell[114699, 2625, 209, 4, 33, "Section",ExpressionUUID->"db55477a-ae1e-4be1-a862-383f598aed3c"],
Cell[114911, 2631, 11437, 294, 377, "Input",ExpressionUUID->"ef30c43b-e8fa-4254-a38e-985ddc74aa4f"]
}, Closed]],
Cell[CellGroupData[{
Cell[126385, 2930, 163, 3, 33, "Section",ExpressionUUID->"6ce8f932-c332-4cb4-b072-4572f05ea979"],
Cell[CellGroupData[{
Cell[126573, 2937, 1057, 31, 44, "Input",ExpressionUUID->"ab0e413a-d620-42c7-ac24-a925ecd59a2f"],
Cell[127633, 2970, 1307, 33, 112, "Output",ExpressionUUID->"66887a8d-b7a8-4335-a861-ba099eacfcfa"],
Cell[128943, 3005, 1000, 26, 22, "Output",ExpressionUUID->"19848604-6319-4a9f-bbc8-efc7c3865f70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129980, 3036, 3935, 117, 257, "Input",ExpressionUUID->"0fe1597f-5049-4102-9a44-4a550cbfe9c4"],
Cell[133918, 3155, 457, 9, 16, "Print",ExpressionUUID->"899b502c-b07d-4d5a-bc16-b109a6a8d98d"],
Cell[134378, 3166, 353, 7, 139, "Output",ExpressionUUID->"d792a64b-7f8f-4e3c-829b-2a96d9f5923c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[134780, 3179, 192, 3, 40, "Section",ExpressionUUID->"96d876f8-e589-4243-9694-74d53b48c5b4"],
Cell[CellGroupData[{
Cell[134997, 3186, 3963, 102, 45, "Input",ExpressionUUID->"43e74859-e562-4b9a-9744-1d8fc2befa82"],
Cell[138963, 3290, 2436, 69, 384, "Output",ExpressionUUID->"4edbd346-6684-425d-b647-b2c093251a6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141436, 3364, 8272, 208, 403, "Input",ExpressionUUID->"1b68cad6-0335-47d4-a8de-073c7e0e3c41"],
Cell[CellGroupData[{
Cell[149733, 3576, 2339, 36, 16, "Print",ExpressionUUID->"4b9a9e4e-cc08-4d44-ad7c-5ae8f973627b"],
Cell[152075, 3614, 2341, 36, 16, "Print",ExpressionUUID->"9fc509fe-fabf-40a0-a3be-86f0026e5336"]
}, Open  ]],
Cell[154431, 3653, 883, 14, 143, "Output",ExpressionUUID->"a7a41235-cb1b-4b2b-a722-76ddb15b7f43"]
}, Open  ]],
Cell[155329, 3670, 468, 7, 19, "Input",ExpressionUUID->"ac9376d6-2e27-49f2-b476-858c458eae0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155834, 3682, 160, 3, 40, "Section",ExpressionUUID->"9415230b-57fe-4dc3-8bdb-8926e9418309"],
Cell[CellGroupData[{
Cell[156019, 3689, 314, 5, 19, "Input",ExpressionUUID->"dd66562c-390c-4b58-acdf-4caa7717019e"],
Cell[156336, 3696, 369, 5, 22, "Output",ExpressionUUID->"544df1eb-83bd-4223-aefa-e9529f8b7602"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156742, 3706, 5809, 162, 99, "Input",ExpressionUUID->"641acee5-9f05-4c89-845d-2d0fa356c62e"],
Cell[162554, 3870, 2478, 53, 178, "Output",ExpressionUUID->"eda428f2-5f3d-4538-9cb6-47fa4b4aa505"],
Cell[165035, 3925, 1501, 26, 22, "Output",ExpressionUUID->"d4bd71ca-81cd-4262-a877-a5e2134ea9d2"],
Cell[166539, 3953, 1476, 26, 22, "Output",ExpressionUUID->"9c0ed37d-9629-420a-a627-44f39c16c70b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168052, 3984, 4450, 131, 282, "Input",ExpressionUUID->"4a00af26-b3f8-4a83-8fd1-ad2927de91c7"],
Cell[172505, 4117, 911, 15, 16, "Print",ExpressionUUID->"d1429f88-90de-4fa5-9295-53e051cb5f82"],
Cell[173419, 4134, 938, 16, 143, "Output",ExpressionUUID->"d35601e1-3c2b-4514-88ad-68480405905c"],
Cell[174360, 4152, 1098, 20, 16, "Print",ExpressionUUID->"5368d028-519a-4283-9242-3829587ac715"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175495, 4177, 759, 24, 19, "Input",ExpressionUUID->"147d8a72-3a60-4c60-8e29-56f660bfeedb"],
Cell[176257, 4203, 1299, 31, 112, "Output",ExpressionUUID->"182b3cbd-d4e8-411b-85ba-124a9abc6d70"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[177605, 4240, 165, 3, 40, "Section",ExpressionUUID->"c5e4890f-e5ab-4525-8ad5-01160a638c2b"],
Cell[CellGroupData[{
Cell[177795, 4247, 3765, 100, 45, "Input",ExpressionUUID->"ba7835ef-c54d-441c-a3e2-e21895db6b38"],
Cell[181563, 4349, 2450, 69, 384, "Output",ExpressionUUID->"4d414e5d-0643-4b49-8f01-4d9b1f0bfba7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184050, 4423, 7204, 196, 416, "Input",ExpressionUUID->"a8c5b001-e4a4-4279-b3d9-056c7475d9aa"],
Cell[CellGroupData[{
Cell[191279, 4623, 615, 12, 16, "Print",ExpressionUUID->"c0e97c7b-7056-49a5-bc21-aa0f1f9ba366"],
Cell[191897, 4637, 616, 12, 16, "Print",ExpressionUUID->"71852cde-22a9-4ed2-a022-e059a6eee14b"]
}, Open  ]],
Cell[192528, 4652, 633, 12, 137, "Output",ExpressionUUID->"f0afd22a-2546-4aec-adbb-5d9211d2b8e7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[193210, 4670, 187, 3, 40, "Section",ExpressionUUID->"34619ec7-8eb2-42d0-89ab-0ad987e4a408"],
Cell[193400, 4675, 10020, 305, 256, "Input",ExpressionUUID->"de98df88-1264-4735-832b-fbc16f4c2f7c"],
Cell[CellGroupData[{
Cell[203445, 4984, 1442, 44, 35, "Input",ExpressionUUID->"31096762-b161-4c02-b69e-e9441ace88ff"],
Cell[204890, 5030, 3936, 82, 146, "Output",ExpressionUUID->"77c55eb6-2743-4422-8b5a-b12880f6a260"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208863, 5117, 882, 24, 55, "Input",ExpressionUUID->"7587216a-73c2-4b94-ba24-7604b24f8ed7"],
Cell[209748, 5143, 3885, 81, 143, "Output",ExpressionUUID->"f47b9fd5-f29c-4570-9b50-cc61190b7d97"],
Cell[213636, 5226, 3888, 81, 143, "Output",ExpressionUUID->"0651b391-1c72-41d4-8fa2-015ce0b60fe9"],
Cell[217527, 5309, 3897, 81, 144, "Output",ExpressionUUID->"43ebdff4-5179-495b-bb0e-e063c55c5b76"],
Cell[221427, 5392, 3902, 81, 146, "Output",ExpressionUUID->"e06d3985-8840-4c2d-8d18-8335e791b205"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225366, 5478, 5793, 150, 71, "Input",ExpressionUUID->"4c256238-a554-49fb-aca1-a99622b43d44"],
Cell[231162, 5630, 23894, 439, 284, "Output",ExpressionUUID->"33b8133f-0a4a-4d78-b37f-331e0d759ee1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


